Randomization protects the average, not the trial: chance covariate imbalance and a calibration of balance $P$ values at the design stage

Randomization makes the unadjusted estimate unbiased across allocations, but chance imbalance remains possible in a single trial. Design-stage tools score schemes by simulated balance $P$ values, but their implications are seldom stated. We review chance covariate imbalance, derive that link for one normal prognostic covariate, and compare six schemes by simulation. Given the realized allocation, the unadjusted estimate is biased by $\beta$ times the difference in covariate means; in standard-error units the bias is $\rho Z_{\mathrm{bal}}$, with $\rho$ the covariate-outcome correlation and $Z_{\mathrm{bal}}$ the balance z-statistic, so it does not shrink as trials grow. Correctly specified ANCOVA removes this bias; change scores can reverse it. The Sellke-Bayarri-Berger bound reaches 1 at $1/e$; for one balance $P$ value, $1/e$ also maximizes first-order flag-rate separation under a Beta shift ($2\Phi(-1)$ under normal contraction). Under complete randomization the worst of $k$ independent balance $P$ values falls below $1/e$ with probability $1-(1-1/e)^k$. For one covariate, any balance $P$ value $\geq 2\Phi(-1) = 0.3173...$ keeps the unadjusted test's two-sided conditional type I error at most 5% for every $\rho$, and no smaller cut-off does; at $1/e$ the favoured-direction one-sided error is at most about 4% (13-33% at $P = 0.05$, $\rho$ 0.5-0.9). In simulation, blocks and Efron's coin scored like complete randomization, stratification and minimization improved balance at a predictability cost, and pre-specified ANCOVA stayed near nominal. Compare scheme scores against complete randomization on the same covariates, and report prognostic strength, predictability and a plan to adjust for every balancing factor. For one covariate, $1/e$ has a mathematical calibration; with several covariates, imbalances combine by sign and prognostic weight, and clinical validation remains open.

==> anc/CITATION.cff <==
cff-version: 1.2.0
message: "If you use this code, please cite it as below."
title: "Covariate imbalance and balance P values: reproducible calculations and figures"
type: software
authors:
  - family-names: Dwyer
    given-names: William J.
    orcid: "https://orcid.org/0009-0004-0855-7222"
    affiliation: "Department of Mathematics and Statistics, University of Massachusetts Lowell"
version: "1.3"
date-released: 2026-11-25
license: MIT
doi: "10.5281/zenodo.24210820"
references:
  - type: article
    title: "Randomization protects the average, not the trial: chance covariate imbalance and a calibration of balance P values at the design stage"
    authors:
      - family-names: Dwyer
        given-names: William J.
      - family-names: Zurakowski
        given-names: David
    doi: "10.5281/zenodo.24210825"
    year: 2026


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 William J. Dwyer

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Covariate imbalance and balance *P* values: reproducible calculations and figures

Version 1.3 (2026-11-25). Code accompanying

> Dwyer WJ, Zurakowski D. Randomization protects the average, not the trial: chance covariate imbalance and a calibration of balance P values at the design stage. Preprints: https://doi.org/10.5281/zenodo.24210825 and arXiv:2611.21425.

Concept DOI for all versions: https://doi.org/10.5281/zenodo.24210820

| File | What it does |
|---|---|
| `imbalance_calculations.py` | Additional file 2. Recomputes every derived number in the paper and in Additional file 1 (Tables A3–A8, the worked examples, the D10 boundary table, the exact check of the two-sided boundary 2Φ(−1) and the D13 separation calculations) and runs the Monte Carlo checks, including the small-trial check with t-tests. |
| `make_figures.py` | Additional file 3. Draws Figures 1–6 of the paper and Figures A1–A12 of Additional file 1 from the formulas in Additional file 1 and from fixed-seed simulations. |
| `scheme_comparison.py` | Additional file 4. Simulated comparison of six randomization schemes on the design-stage balance score, predictability and type I error (Section N, Tables A10–A12), with a Monte Carlo check of the worst-of-k benchmark. |
| `make_figure7.py` | Additional file 5. Draws Figure 7 from `scheme_comparison.json`, in the style of `make_figures.py`. |
| `scheme_comparison.json`, `scheme_comparison.tsv` | Full output of `scheme_comparison.py` (seed 20261122), from which Figure 7 and Tables A10–A12 are built. |
| `expected_output.txt` | The full output of `imbalance_calculations.py` with default settings, for comparison. |
| `requirements.txt` | Minimum package versions. |

## Running

```
pip install -r requirements.txt
python imbalance_calculations.py            # about 15 seconds
python imbalance_calculations.py --quick    # fewer Monte Carlo replicates
python make_figures.py                      # about 1 minute; writes figures/main and figures/additional
python scheme_comparison.py                 # about 15 minutes; writes scheme_comparison.json and .tsv
python make_figure7.py                      # draws Figure 7 from scheme_comparison.json
```

Tested with Python 3.13.18, NumPy 2.5.3, SciPy 1.18.1 and Matplotlib 3.11.2. All random seeds are fixed in the code, so a rerun reproduces `expected_output.txt` and `scheme_comparison.json` exactly on the same library versions; other versions may differ in the last Monte Carlo decimal. Keep `make_figures.py` and `make_figure7.py` in the same folder.

## Changes from version 1.2

- `imbalance_calculations.py` adds the checks for Additional file 1, D13:
  - the cut-offs that locally maximize the first-order separation between an improved scheme and complete randomization for a single balance *P* value (1/e under a Beta shift, 2Φ(−1) under a normal contraction), with closed forms checked by numerical maximization;
  - their efficiencies under both models;
  - the worst-of-k optima;
  - a two-covariate example in which equal balance *P* values give conditional two-sided error of 6.3% or 2.4% depending on prognostic direction;
  - the Mahalanobis box cut-off.
- All other output is unchanged; `expected_output.txt` differs from version 1.2 only by the D13 block. `make_figures.py`, `scheme_comparison.py`, `make_figure7.py`, their outputs, `requirements.txt` and `LICENSE` are identical to version 1.2.

## Changes from version 1.1

- `scheme_comparison.py` and `make_figure7.py` are new, with their output.
- In `scheme_comparison.py`, minimization splits the first continuous covariate at 0, its prespecified population median, so that every factor level is known at enrolment. A pre-release draft used the median of the whole simulated cohort; the change moved the minimization score at 50 patients per arm from 0.6583 to 0.6561. Balance t statistics keep ±∞ for perfect separation; none occurred.
- `imbalance_calculations.py` checks the two-sided boundary at its exact value, 2Φ(−1) = 0.317310…, and prints the counterexample showing that the rounded value 0.317 does not suffice (two-sided size 0.0500003 at ρ = 0.05). It replaces the earlier check at 0.32.
- `make_figures.py` labels the boundary 2Φ(−1) in Figure 6 and Figure A6.

## Notation

Balance *P* values are two-sided normal-theory *P* values of the standardized covariate difference, *P* = 2{1 − Φ(|Z_bal|)}. The *worst balance P value* of a trial is the smallest over the covariates scored. D1–D13 refer to the derivations in Additional file 1 of the paper.

## Licence and citation

Code: MIT licence (see `LICENSE`). Please cite this archive (see `CITATION.cff`) and the paper.

## Use of AI tools

In preparing this code the author used generative-AI assistants: Claude (Anthropic) for drafting and checking the code, and ChatGPT (OpenAI) to audit versions 1.2 and 1.3; it proposed the prospective minimization cut-off and the D13 calculations. Each change was verified independently (the simulation was rerun in full and reproduced exactly). All AI-assisted output was reviewed by the author; every reported number regenerates deterministically from the fixed seeds, and the author takes full responsibility for the code.


==> anc/expected_output.txt <==

Table A3 (D5.1). P(at least one baseline p < 0.05), k independent covariates
----------------------------------------------------------------------------
  k =  1: 0.050
  k =  5: 0.226
  k = 10: 0.401
  k = 15: 0.537
  k = 20: 0.642
  k = 30: 0.785
  de Boer et al.: P(exactly 1 of 12 significant) = 0.341

Table A4 (D5.3). P(|d| > c), complete randomization
---------------------------------------------------
  c = 0.1: 0.7237  0.6171  0.4795  0.3173  0.1138  0.0253
  c = 0.2: 0.4795  0.3173  0.1573  0.0455  0.0016  0.0000

Worked examples (D2, D4, D5.2)
------------------------------
  continuous: rho 0.5 x d 0.2 = 0.10 SD_Y
  binary: 0.10 x 0.30 = 0.030
  neonatal: 0.10 x (0.947 - 0.558) = 0.0389

Table A5 (D7). Sellke-Bayarri-Berger calibration
------------------------------------------------
  p = 0.1000: B = 0.6259  1/B = 1.60  alpha(p) = 0.385
  p = 0.0500: B = 0.4072  1/B = 2.46  alpha(p) = 0.289
  p = 0.0100: B = 0.1252  1/B = 7.99  alpha(p) = 0.111
  p = 0.0050: B = 0.0720  1/B = 13.89  alpha(p) = 0.067
  p = 0.0010: B = 0.0188  1/B = 53.26  alpha(p) = 0.018
  p = 0.3679: B = 1.0000  1/B = 1.00  alpha(p) = 0.500

Table A6 (D8). Worst-of-k benchmark under complete randomization
----------------------------------------------------------------
  k =  1: P(worst p <= 1/e) = 0.3679   P(worst p <= 0.05) = 0.0500
  k =  2: P(worst p <= 1/e) = 0.6004   P(worst p <= 0.05) = 0.0975
  k =  3: P(worst p <= 1/e) = 0.7474   P(worst p <= 0.05) = 0.1426
  k =  5: P(worst p <= 1/e) = 0.8991   P(worst p <= 0.05) = 0.2262
  k = 10: P(worst p <= 1/e) = 0.9898   P(worst p <= 0.05) = 0.4013
  k = 15: P(worst p <= 1/e) = 0.9990   P(worst p <= 0.05) = 0.5367
  P(all 10 p >= 1/e) = 0.0102

Table A7 (D9). Bias of the unadjusted estimate in SE units
----------------------------------------------------------
  p = 0.500 |Z| = 0.674: 0.20  0.34  0.47  0.61
  p = 0.368 |Z| = 0.900: 0.27  0.45  0.63  0.81
  p = 0.200 |Z| = 1.282: 0.38  0.64  0.90  1.15
  p = 0.050 |Z| = 1.960: 0.59  0.98  1.37  1.76
  p = 0.010 |Z| = 2.576: 0.77  1.29  1.80  2.32

D10. Two-sided conditional size boundary (size = 0.05)
------------------------------------------------------
  rho = 0.01: |Z| = 1.0000, balance p = 0.3173
  rho = 0.10: |Z| = 1.0007, balance p = 0.3170
  rho = 0.30: |Z| = 1.0082, balance p = 0.3134
  rho = 0.50: |Z| = 1.0348, balance p = 0.3007
  rho = 0.70: |Z| = 1.1213, balance p = 0.2622
  rho = 0.90: |Z| = 1.3811, balance p = 0.1672
  rho = 0.95: |Z| = 1.5225, balance p = 0.1279
  small-rho limit: |Z| = 1, p = 0.3173
  max over rho of two-sided size at p = 2*Phi(-1) = 0.317311: 0.0500000
  counterexample: size at p = 0.317, rho = 0.05: 0.0500003
  max over rho of two-sided size at p = 1/e: 0.05000
  expansion check (z = 0.9, 1.96):
    z=0.90 rho=0.1: exact 0.04978 approx 0.04978
    z=0.90 rho=0.3: exact 0.04794 approx 0.04805
    z=1.96 rho=0.1: exact 0.05325 approx 0.05326
    z=1.96 rho=0.3: exact 0.07897 approx 0.07930

Table A8 (D10). One-sided conditional size, favoured direction (nominal 0.025)
------------------------------------------------------------------------------
  p = 0.500: 0.029  0.033  0.030  0.019  0.001
  p = 0.368: 0.030  0.038  0.041  0.031  0.004
  p = 0.200: 0.033  0.049  0.064  0.068  0.032
  p = 0.050: 0.038  0.075  0.129  0.205  0.326
  p = 0.010: 0.044  0.107  0.219  0.413  0.794

D11. Precision reading of the 1/e threshold
-------------------------------------------
  |Z| cut-off = 0.9005;  P(|Z| <= a) = 0.6321 (= 1 - 1/e)
  Var(Z | |Z| <= a) = 0.2422  (reduction 0.758)
  Morgan-Rubin v_a (k = 1, a = z^2) = 0.2422

D3.5. ANCOVA variance inflation factor, normal covariate (Senn, Koenig and Posch)
---------------------------------------------------------------------------------
  n =  10/arm: E(VIF) = 1.0625, simulated mean 1.0627, identity error 8.9e-16;  VIF at P = 1/e 1.0474, at P = 0.05 1.2452
  n =  20/arm: E(VIF) = 1.0278, simulated mean 1.0276, identity error 2.2e-16;  VIF at P = 1/e 1.0219, at P = 0.05 1.1078
  n = 100/arm: E(VIF) = 1.0051, simulated mean 1.0051, identity error 2.2e-16;  VIF at P = 1/e 1.0041, at P = 0.05 1.0196

D13. Separating schemes with a single cut-off
---------------------------------------------
  local optimum, Beta shift 0.367879 (1/e = 0.367879); normal contraction 0.317311 (2Phi(-1) = 0.317311)
  efficiency of 1/e under normal contraction 0.98979; of 2Phi(-1) under Beta shift 0.99009
  finite Beta shift, optimum (closed form / numerical): delta 0.01: 0.3697/0.3697, delta 0.1: 0.3855/0.3855, delta 0.5: 0.4444/0.4444, delta 1.0: 0.5000/0.5000
  finite normal contraction, optimum (closed form / numerical): eps 0.01: 0.3197/0.3197, eps 0.1: 0.3432/0.3432, eps 0.3: 0.4077/0.4077, eps 0.5: 0.4966/0.4966
  efficiency table, cut-off: Beta / normal
    0.2500: 0.942 / 0.979
    0.3000: 0.982 / 0.999
    0.3173: 0.990 / 1.000
    0.3500: 0.999 / 0.996
    0.3679: 1.000 / 0.990
    0.4000: 0.996 / 0.974
    0.4500: 0.977 / 0.936
    0.5000: 0.942 / 0.886
  minimum efficiency over [0.30, 0.40]: Beta 0.982, normal 0.974
  worst of k: best c (Beta, normal); efficiency of 1/e (Beta, normal)
    k =  1: 0.3679, 0.3173; 1.000, 0.990
    k =  2: 0.2356, 0.2093; 0.893, 0.841
    k =  5: 0.1176, 0.1081; 0.385, 0.343
    k = 10: 0.0657, 0.0616; 0.061, 0.053
  two covariates z = (0.88, 0.88): marginal P 0.3789 each; u = 1.2445; two-sided conditional size (r = 0.5) 0.0626
  two covariates z = (0.88, -0.88): marginal P 0.3789 each; u = 0.0000; two-sided conditional size (r = 0.5) 0.0236
  box cut-off 2Phi(-1/sqrt(k)): k = 2 0.4795, k = 5 0.6547; k = 2, correlation 0.8 0.7518

D12. Non-collapsibility, own illustration (balanced binary covariate)
---------------------------------------------------------------------
  conditional OR 8.0 in both strata; control risks 0.10, 0.60 -> marginal OR 4.27 (pc 0.350, pt 0.697)

Monte Carlo checks
------------------
  conditional bias (beta = 0.5): slope final 0.496, change -0.504 (expect -0.50), ANCOVA -0.004 (expect 0)
  mean final-value estimate -0.0009 (expect 0); SD ratio ANCOVA/final 0.869 vs sqrt(1 - rho^2) 0.866
  conditional size at Z_bal in [0.85, 0.95], rho 0.5, 1e7 draws (n kept 265802): two-sided 0.0436 vs 0.0433; one-sided 0.0409 vs 0.0406 (analytic: phi-weighted bin average)
  binary: slope of crude RD on share gap 0.387 (expect rH - rL = 0.389); mean crude RD -0.0500

Small trials (M; Limitations). t-tests with estimated variances vs normal theory (D10)
--------------------------------------------------------------------------------------
  n = 10/arm, rho = 0.5, balance P in [0.33, 0.41) (kept 79947): two-sided 0.0441 vs 0.0432; one-sided 0.0408 vs 0.0405
  n = 10/arm, rho = 0.5, balance P in [0.04, 0.06) (kept 19870): two-sided 0.1233 vs 0.1296; one-sided 0.1224 vs 0.1293
  n = 10/arm, rho = 0.9, balance P in [0.33, 0.41) (kept 79947): two-sided 0.0061 vs 0.0042; one-sided 0.0061 vs 0.0042
  n = 10/arm, rho = 0.9, balance P in [0.04, 0.06) (kept 19870): two-sided 0.3262 vs 0.3291; one-sided 0.3262 vs 0.3291
  n = 25/arm, rho = 0.5, balance P in [0.33, 0.41) (kept 79833): two-sided 0.0439 vs 0.0432; one-sided 0.0407 vs 0.0405
  n = 25/arm, rho = 0.5, balance P in [0.04, 0.06) (kept 19700): two-sided 0.1285 vs 0.1296; one-sided 0.1278 vs 0.1293
  n = 25/arm, rho = 0.9, balance P in [0.33, 0.41) (kept 79833): two-sided 0.0046 vs 0.0042; one-sided 0.0046 vs 0.0042
  n = 25/arm, rho = 0.9, balance P in [0.04, 0.06) (kept 19700): two-sided 0.3277 vs 0.3291; one-sided 0.3277 vs 0.3291


==> anc/imbalance_calculations.py <==
#!/usr/bin/env python3
"""
Additional file 2. Reproducible calculations for
"Randomization protects the average, not the trial: chance covariate
imbalance and a calibration of balance P values at the design stage."

Every numerical table and in-text figure labelled as derived in the article
and in Additional file 1 is recomputed here. Monte Carlo checks confirm the
analytic results. Run with Python >= 3.10, NumPy and SciPy:

    python imbalance_calculations.py            # analytic tables + checks
    python imbalance_calculations.py --quick    # fewer Monte Carlo replicates

Author: William J. Dwyer, MD. Licence: MIT.
"""
from __future__ import annotations

import argparse
import math

import numpy as np
from scipy import optimize, stats

E = math.e
P_STAR = 1.0 / E  # the 1/e balance threshold
Z95 = stats.norm.ppf(0.975)  # 1.959964


def hdr(title: str) -> None:
    print("\n" + title)
    print("-" * len(title))


# ---------------------------------------------------------------------------
# D3. Chance of at least one 'significant' baseline test among k covariates
# ---------------------------------------------------------------------------
def table_any_significant(ks=(1, 5, 10, 15, 20, 30), alpha=0.05):
    return {k: 1 - (1 - alpha) ** k for k in ks}


def de_boer_one_of_twelve():
    return stats.binom.pmf(1, 12, 0.05)


# ---------------------------------------------------------------------------
# D5.3. P(|d| > c) under complete randomization, n per arm, Var(d) = 2/n
# ---------------------------------------------------------------------------
def p_d_exceeds(c, n_arm):
    return 2 * stats.norm.sf(c / math.sqrt(2.0 / n_arm))


# ---------------------------------------------------------------------------
# D7. Sellke-Bayarri-Berger calibration
# ---------------------------------------------------------------------------
def sbb_bound(p):
    """Lower bound on the Bayes factor (null : alternative)."""
    return -E * p * math.log(p) if p < P_STAR else 1.0


def sbb_alpha(p):
    b = sbb_bound(p)
    return 1.0 / (1.0 + 1.0 / b)


# ---------------------------------------------------------------------------
# D8. Worst-of-k benchmark under complete randomization
# ---------------------------------------------------------------------------
def worst_p_below(threshold, k):
    return 1 - (1 - threshold) ** k


# ---------------------------------------------------------------------------
# D9. Bias in SE units at a given balance p
# ---------------------------------------------------------------------------
def z_of_p(p):
    return stats.norm.ppf(1 - p / 2)


def bias_in_se(p, rho):
    return rho * z_of_p(p)


# ---------------------------------------------------------------------------
# D10. Conditional type I error of the unadjusted test given Z_bal
#      T | Z ~ N(rho Z, 1 - rho^2)
# ---------------------------------------------------------------------------
def cond_size_two_sided(z, rho, q=Z95):
    s = math.sqrt(1 - rho ** 2)
    m = rho * z
    return stats.norm.cdf((-q - m) / s) + stats.norm.sf((q - m) / s)


def cond_size_one_sided(z, rho, q=Z95):
    """Rejections in the direction favoured by the imbalance (nominal 0.025)."""
    s = math.sqrt(1 - rho ** 2)
    return stats.norm.sf((q - rho * z) / s)


def small_rho_expansion(z, rho, q=Z95, alpha=0.05):
    return alpha + q * stats.norm.pdf(q) * rho ** 2 * (z ** 2 - 1)


def size_boundary_p(rho, q=Z95, alpha=0.05):
    """Balance p at which the two-sided conditional size equals alpha."""
    f = lambda z: cond_size_two_sided(z, rho, q) - alpha
    z0 = optimize.brentq(f, 0.5, 3.0)
    return 2 * stats.norm.sf(z0), z0


# ---------------------------------------------------------------------------
# D11. Precision reading of the threshold
# ---------------------------------------------------------------------------
def truncated_normal_variance(a):
    """Var(Z | |Z| <= a) for Z ~ N(0, 1)."""
    return 1 - 2 * a * stats.norm.pdf(a) / (2 * stats.norm.cdf(a) - 1)


def morgan_rubin_va(a, k):
    return stats.chi2.cdf(a, k + 2) / stats.chi2.cdf(a, k)


# ---------------------------------------------------------------------------
# D3.5. ANCOVA variance inflation factor (Senn, Koenig and Posch 2026)
#       VIF = 1 + n dX^2 / (2 S_XX) = 1 + t_bal^2 / (2n - 2);  E(VIF) = 1 + 1/(2n - 4)
# ---------------------------------------------------------------------------
def vif_at_p(p, n_arm):
    """VIF when the pooled-variance balance t-test has two-sided P value p."""
    m = 2 * n_arm - 2
    t = stats.t.isf(p / 2, m)
    return 1 + t ** 2 / m

def vif_expected(n_arm):
    return 1 + 1 / (2 * n_arm - 4)

def mc_vif(n_arm, reps, seed=20261114):
    """Normal covariate, complete randomization with n per arm: VIF from (D3.3) directly,
    the largest deviation from identity (D3.5), and the mean VIF."""
    rng = np.random.default_rng(seed)
    x = rng.standard_normal((reps, 2 * n_arm))
    a, b = x[:, :n_arm], x[:, n_arm:]
    dx = a.mean(1) - b.mean(1)
    sxx = ((a - a.mean(1, keepdims=True)) ** 2).sum(1) + ((b - b.mean(1, keepdims=True)) ** 2).sum(1)
    vif = 1 + n_arm * dx ** 2 / (2 * sxx)
    t = dx / np.sqrt(sxx / (2 * n_arm - 2) * 2 / n_arm)
    return dict(mean=float(vif.mean()), max_identity_error=float(np.abs(vif - (1 + t ** 2 / (2 * n_arm - 2))).max()))


# ---------------------------------------------------------------------------
# D13. Separating schemes with a single cut-off
# ---------------------------------------------------------------------------

def sep_beta_local(c, k=1):
    """First-order separation per unit delta, Beta(1 + delta, 1) shift, worst of k."""
    return k * (1 - c) ** (k - 1) * (-c * math.log(c))


def sep_normal_local(c, k=1):
    """First-order separation per unit epsilon, N(0, (1 - eps)^2) contraction, worst of k."""
    a = stats.norm.isf(c / 2)
    return k * (1 - c) ** (k - 1) * 2 * a * stats.norm.pdf(a)


def argmax_cut(f, k=1):
    r = optimize.minimize_scalar(lambda c: -f(c, k), bounds=(1e-9, 1 - 1e-12), method="bounded",
                                 options={"xatol": 1e-12})
    return r.x


def beta_finite_opt(delta):
    """Exact maximizer of c - c^(1 + delta) (densities equal)."""
    num = optimize.minimize_scalar(lambda c: -(c - c ** (1 + delta)), bounds=(1e-9, 1 - 1e-12),
                                   method="bounded", options={"xatol": 1e-12}).x
    return (1 + delta) ** (-1 / delta), num


def normal_finite_opt(eps):
    """Exact maximizer of 2{Phi(-a) - Phi(-a/s)}, returned as a cut-off c."""
    s_ = 1 - eps
    a_closed = s_ * math.sqrt(2 * math.log(1 / s_) / (1 - s_ ** 2))
    a_num = optimize.minimize_scalar(lambda a: -(stats.norm.sf(a) - stats.norm.sf(a / s_)),
                                     bounds=(1e-6, 10), method="bounded", options={"xatol": 1e-12}).x
    return 2 * stats.norm.sf(a_closed), 2 * stats.norm.sf(a_num)


def composite_size(z, w, R, r, q=Z95):
    """Two-sided conditional size along the prognostic composite u = w'z / sqrt(w'Rw)."""
    w = np.asarray(w, float); z = np.asarray(z, float); R = np.asarray(R, float)
    u = float(w @ z / math.sqrt(w @ R @ w))
    return u, cond_size_two_sided(u, r, q)


def box_cutoff(R):
    """Largest common marginal |z| limit whose box lies inside z'R^{-1}z <= 1, as a balance P value."""
    R = np.asarray(R, float); Ri = np.linalg.inv(R); k = R.shape[0]
    verts = np.array(np.meshgrid(*[[-1.0, 1.0]] * k)).reshape(k, -1).T
    a = max(float(v @ Ri @ v) for v in verts) ** -0.5
    return 2 * stats.norm.sf(a)


# ---------------------------------------------------------------------------
# D12. Non-collapsibility, an own illustrative example
# ---------------------------------------------------------------------------
def marginal_or(cond_or, base_risks, weights):
    """Marginal OR when the conditional OR is constant across strata of a
    perfectly balanced covariate with control risks base_risks."""
    base_risks = np.asarray(base_risks, float)
    w = np.asarray(weights, float) / np.sum(weights)
    odds_c = base_risks / (1 - base_risks)
    risks_t = cond_or * odds_c / (1 + cond_or * odds_c)
    pc = np.sum(w * base_risks)
    pt = np.sum(w * risks_t)
    return (pt / (1 - pt)) / (pc / (1 - pc)), pc, pt


# ---------------------------------------------------------------------------
# Monte Carlo checks
# ---------------------------------------------------------------------------
def mc_conditional_bias(n_arm=100, rho=0.5, tau=0.0, reps=20000, seed=1):
    """Regress tau_hat on (xbar_T - xbar_C): slope should equal beta.
    Also check the change-score slope (beta - 1) and that ANCOVA has
    no dependence on the imbalance."""
    rng = np.random.default_rng(seed)
    beta = rho  # SD_X = SD_Y = 1
    sd_e = math.sqrt(1 - rho ** 2)
    dx = np.empty(reps)
    t_final = np.empty(reps)
    t_change = np.empty(reps)
    t_ancova = np.empty(reps)
    for r in range(reps):
        x = rng.standard_normal(2 * n_arm)
        trt = np.zeros(2 * n_arm)
        trt[rng.permutation(2 * n_arm)[:n_arm]] = 1
        y = tau * trt + beta * x + sd_e * rng.standard_normal(2 * n_arm)
        t, c = trt == 1, trt == 0
        dx[r] = x[t].mean() - x[c].mean()
        t_final[r] = y[t].mean() - y[c].mean()
        t_change[r] = (y - x)[t].mean() - (y - x)[c].mean()
        X = np.column_stack([np.ones_like(x), trt, x])
        t_ancova[r] = np.linalg.lstsq(X, y, rcond=None)[0][1]
    slope = lambda yv: np.polyfit(dx, yv, 1)[0]
    return {
        "beta": beta,
        "slope_final": slope(t_final),
        "slope_change": slope(t_change),
        "slope_ancova": slope(t_ancova),
        "mean_final": t_final.mean(),
        "sd_ancova_over_final": t_ancova.std() / t_final.std(),
        "sqrt_1_minus_rho2": sd_e,
    }


def mc_conditional_size(n_arm=200, rho=0.5, z_lo=0.85, z_hi=0.95,
                        reps=400000, seed=2):
    """Under the null, the one- and two-sided rejection rates of the
    unadjusted z-test among allocations with Z_bal in [z_lo, z_hi]."""
    rng = np.random.default_rng(seed)
    # Exact sufficient statistics: with SD_X = SD_Y = 1, simple
    # randomization with fixed n per arm, the arm-mean differences are
    # bivariate normal with correlation rho and variance 2/n.
    se = math.sqrt(2.0 / n_arm)
    zb = rng.standard_normal(reps)
    eps = rng.standard_normal(reps)
    t = rho * zb + math.sqrt(1 - rho ** 2) * eps  # (ybar_T - ybar_C)/se
    keep = (zb >= z_lo) & (zb <= z_hi)
    # Analytic comparison: the conditional size averaged over the bin with
    # weights proportional to phi(z), which is what the simulation estimates.
    zg = np.linspace(z_lo, z_hi, 2001)
    w = np.exp(-0.5 * zg ** 2)
    two_exact = float(np.sum(w * np.array([cond_size_two_sided(z, rho) for z in zg])) / w.sum())
    one_exact = float(np.sum(w * np.array([cond_size_one_sided(z, rho) for z in zg])) / w.sum())
    return {
        "n_kept": int(keep.sum()),
        "two_sided_mc": float(np.mean(np.abs(t[keep]) > Z95)),
        "two_sided_exact_bin": two_exact,
        "one_sided_mc": float(np.mean(t[keep] > Z95)),
        "one_sided_exact_bin": one_exact,
        "se_unused": se,
    }


def mc_binary_bias(reps=200000, n_arm=500, rH=0.442, rL=0.053, rd=-0.05,
                   pi=0.5, seed=3):
    """Constant risk difference rd within strata; regress the crude risk
    difference on the between-arm difference in high-risk share."""
    rng = np.random.default_rng(seed)
    hT = rng.binomial(n_arm, pi, reps)
    hC = rng.binomial(n_arm, pi, reps)
    yT = rng.binomial(hT, rH + rd) + rng.binomial(n_arm - hT, rL + rd)
    yC = rng.binomial(hC, rH) + rng.binomial(n_arm - hC, rL)
    crude = (yT - yC) / n_arm
    dshare = (hT - hC) / n_arm
    return {"slope": np.polyfit(dshare, crude, 1)[0], "rH_minus_rL": rH - rL,
            "mean_crude": crude.mean(), "rd": rd}


# ---------------------------------------------------------------------------

def mc_small_trials(n_arm, rho, reps=1_000_000, chunk=200_000, seed=20261112,
                    bins=((0.33, 0.41), (0.04, 0.06))):
    """Conditional type I error of the unadjusted two-sample t-test (pooled variance, t reference)
    given the balance t-test P value, for small trials. Normal data, estimated variances.
    Returns, per bin of balance P values, the simulated two-sided and one-sided (favoured direction)
    error and the normal-theory values of D10 averaged over the same bin."""
    rng = np.random.default_rng(seed)
    m = 2 * n_arm - 2
    s = np.sqrt(1 - rho ** 2)
    q_t = stats.t.ppf(0.975, m)
    acc = {b: [0, 0, 0] for b in bins}
    for _ in range(reps // chunk):
        dx = rng.standard_normal(chunk) * np.sqrt(2 / n_arm)
        de = rng.standard_normal(chunk) * np.sqrt(2 / n_arm)
        wx = rng.standard_normal((chunk, m))
        we = rng.standard_normal((chunk, m))
        ssx = (wx ** 2).sum(1); sse = (we ** 2).sum(1); sp = (wx * we).sum(1)
        dy = rho * dx + s * de
        ssy = rho ** 2 * ssx + 2 * rho * s * sp + s ** 2 * sse
        tb = dx / np.sqrt(ssx / m * 2 / n_arm)
        tu = dy / np.sqrt(ssy / m * 2 / n_arm)
        pb = 2 * stats.t.sf(np.abs(tb), m)
        for lo, hi in bins:
            k = (pb >= lo) & (pb < hi)
            acc[(lo, hi)][0] += k.sum()
            acc[(lo, hi)][1] += (np.abs(tu[k]) > q_t).sum()
            acc[(lo, hi)][2] += (np.sign(tb[k]) * tu[k] > q_t).sum()
    out = {}
    for (lo, hi), (n, h2, h1) in acc.items():
        zg = np.linspace(z_of_p(hi), z_of_p(lo), 2001)
        w = stats.norm.pdf(zg)
        a2 = float(np.sum(w * cond_size_two_sided(zg, rho)) / w.sum())
        a1 = float(np.sum(w * cond_size_one_sided(zg, rho)) / w.sum())
        out[(lo, hi)] = dict(n=int(n), two_mc=h2 / n, one_mc=h1 / n, two_normal=a2, one_normal=a1)
    return out

def main(quick: bool = False) -> None:
    np.set_printoptions(precision=4, suppress=True)

    hdr("Table A3 (D5.1). P(at least one baseline p < 0.05), k independent covariates")
    for k, v in table_any_significant().items():
        print(f"  k = {k:2d}: {v:.3f}")
    print(f"  de Boer et al.: P(exactly 1 of 12 significant) = {de_boer_one_of_twelve():.3f}")

    hdr("Table A4 (D5.3). P(|d| > c), complete randomization")
    for c in (0.1, 0.2):
        row = [p_d_exceeds(c, n) for n in (25, 50, 100, 200, 500, 1000)]
        print(f"  c = {c}: " + "  ".join(f"{v:.4f}" for v in row))

    hdr("Worked examples (D2, D4, D5.2)")
    print(f"  continuous: rho 0.5 x d 0.2 = {0.5 * 0.2:.2f} SD_Y")
    print(f"  binary: 0.10 x 0.30 = {0.10 * 0.30:.3f}")
    print(f"  neonatal: 0.10 x (0.947 - 0.558) = {0.10 * (0.947 - 0.558):.4f}")

    hdr("Table A5 (D7). Sellke-Bayarri-Berger calibration")
    for p in (0.10, 0.05, 0.01, 0.005, 0.001, P_STAR):
        b = sbb_bound(p)
        print(f"  p = {p:.4f}: B = {b:.4f}  1/B = {1/b:.2f}  alpha(p) = {sbb_alpha(p):.3f}")

    hdr("Table A6 (D8). Worst-of-k benchmark under complete randomization")
    for k in (1, 2, 3, 5, 10, 15):
        print(f"  k = {k:2d}: P(worst p <= 1/e) = {worst_p_below(P_STAR, k):.4f}"
              f"   P(worst p <= 0.05) = {worst_p_below(0.05, k):.4f}")
    print(f"  P(all 10 p >= 1/e) = {(1 - P_STAR) ** 10:.4f}")

    hdr("Table A7 (D9). Bias of the unadjusted estimate in SE units")
    rhos = (0.3, 0.5, 0.7, 0.9)
    for p in (0.50, P_STAR, 0.20, 0.05, 0.01):
        print(f"  p = {p:.3f} |Z| = {z_of_p(p):.3f}: "
              + "  ".join(f"{bias_in_se(p, r):.2f}" for r in rhos))

    hdr("D10. Two-sided conditional size boundary (size = 0.05)")
    for r in (0.01, 0.1, 0.3, 0.5, 0.7, 0.9, 0.95):
        pb, zb = size_boundary_p(r)
        print(f"  rho = {r:.2f}: |Z| = {zb:.4f}, balance p = {pb:.4f}")
    print(f"  small-rho limit: |Z| = 1, p = {2 * stats.norm.sf(1):.4f}")
    grid = np.linspace(0.001, 0.999, 999)
    p_exact = 2 * stats.norm.sf(1.0)
    worst = max(cond_size_two_sided(z_of_p(p_exact), r) for r in grid)
    print(f"  max over rho of two-sided size at p = 2*Phi(-1) = {p_exact:.6f}: {worst:.7f}")
    print(f"  counterexample: size at p = 0.317, rho = 0.05: {cond_size_two_sided(z_of_p(0.317), 0.05):.7f}")
    worst_e = max(cond_size_two_sided(z_of_p(P_STAR), r) for r in grid)
    print(f"  max over rho of two-sided size at p = 1/e: {worst_e:.5f}")
    print("  expansion check (z = 0.9, 1.96):")
    for z in (z_of_p(P_STAR), 1.96):
        for r in (0.1, 0.3):
            print(f"    z={z:.2f} rho={r}: exact {cond_size_two_sided(z, r):.5f} "
                  f"approx {small_rho_expansion(z, r):.5f}")

    hdr("Table A8 (D10). One-sided conditional size, favoured direction (nominal 0.025)")
    rhos5 = (0.1, 0.3, 0.5, 0.7, 0.9)
    for p in (0.50, P_STAR, 0.20, 0.05, 0.01):
        z = z_of_p(p)
        print(f"  p = {p:.3f}: " + "  ".join(f"{cond_size_one_sided(z, r):.3f}" for r in rhos5))

    hdr("D11. Precision reading of the 1/e threshold")
    a = z_of_p(P_STAR)
    v = truncated_normal_variance(a)
    va = morgan_rubin_va(a ** 2, 1)
    print(f"  |Z| cut-off = {a:.4f};  P(|Z| <= a) = {2*stats.norm.cdf(a)-1:.4f} (= 1 - 1/e)")
    print(f"  Var(Z | |Z| <= a) = {v:.4f}  (reduction {1 - v:.3f})")
    print(f"  Morgan-Rubin v_a (k = 1, a = z^2) = {va:.4f}")

    hdr("D3.5. ANCOVA variance inflation factor, normal covariate (Senn, Koenig and Posch)")
    for n_arm in (10, 20, 100):
        mv = mc_vif(n_arm, reps=(20_000 if quick else (200_000 if n_arm < 100 else 50_000)))
        print(f"  n = {n_arm:3d}/arm: E(VIF) = {vif_expected(n_arm):.4f}, simulated mean {mv['mean']:.4f}, "
              f"identity error {mv['max_identity_error']:.1e};  VIF at P = 1/e {vif_at_p(P_STAR, n_arm):.4f}, "
              f"at P = 0.05 {vif_at_p(0.05, n_arm):.4f}")

    hdr("D13. Separating schemes with a single cut-off")
    c_b, c_n = argmax_cut(sep_beta_local), argmax_cut(sep_normal_local)
    print(f"  local optimum, Beta shift {c_b:.6f} (1/e = {P_STAR:.6f}); normal contraction {c_n:.6f} "
          f"(2Phi(-1) = {2 * stats.norm.cdf(-1):.6f})")
    print(f"  efficiency of 1/e under normal contraction {sep_normal_local(P_STAR) / sep_normal_local(c_n):.5f}; "
          f"of 2Phi(-1) under Beta shift {sep_beta_local(2 * stats.norm.cdf(-1)) / sep_beta_local(c_b):.5f}")
    print("  finite Beta shift, optimum (closed form / numerical):",
          ", ".join(f"delta {d}: {beta_finite_opt(d)[0]:.4f}/{beta_finite_opt(d)[1]:.4f}" for d in (0.01, 0.1, 0.5, 1.0)))
    print("  finite normal contraction, optimum (closed form / numerical):",
          ", ".join(f"eps {e_}: {normal_finite_opt(e_)[0]:.4f}/{normal_finite_opt(e_)[1]:.4f}" for e_ in (0.01, 0.1, 0.3, 0.5)))
    cuts = [0.25, 0.30, 2 * stats.norm.cdf(-1), 0.35, P_STAR, 0.40, 0.45, 0.50]
    print("  efficiency table, cut-off: Beta / normal")
    for c in cuts:
        print(f"    {c:.4f}: {sep_beta_local(c) / sep_beta_local(c_b):.3f} / {sep_normal_local(c) / sep_normal_local(c_n):.3f}")
    grid = np.linspace(0.30, 0.40, 1001)
    print(f"  minimum efficiency over [0.30, 0.40]: Beta {min(sep_beta_local(c) for c in grid) / sep_beta_local(c_b):.3f}, "
          f"normal {min(sep_normal_local(c) for c in grid) / sep_normal_local(c_n):.3f}")
    print("  worst of k: best c (Beta, normal); efficiency of 1/e (Beta, normal)")
    for k in (1, 2, 5, 10):
        cb, cn = argmax_cut(sep_beta_local, k), argmax_cut(sep_normal_local, k)
        print(f"    k = {k:2d}: {cb:.4f}, {cn:.4f}; {sep_beta_local(P_STAR, k) / sep_beta_local(cb, k):.3f}, "
              f"{sep_normal_local(P_STAR, k) / sep_normal_local(cn, k):.3f}")
    for z in ((0.88, 0.88), (0.88, -0.88)):
        u, a2 = composite_size(z, (1, 1), np.eye(2), 0.5)
        print(f"  two covariates z = {z}: marginal P {2 * stats.norm.sf(0.88):.4f} each; u = {u:.4f}; "
              f"two-sided conditional size (r = 0.5) {a2:.4f}")
    print(f"  box cut-off 2Phi(-1/sqrt(k)): k = 2 {box_cutoff(np.eye(2)):.4f}, k = 5 {box_cutoff(np.eye(5)):.4f}; "
          f"k = 2, correlation 0.8 {box_cutoff([[1, 0.8], [0.8, 1]]):.4f}")

    hdr("D12. Non-collapsibility, own illustration (balanced binary covariate)")
    mor, pc, pt = marginal_or(8.0, [0.10, 0.60], [0.5, 0.5])
    print(f"  conditional OR 8.0 in both strata; control risks 0.10, 0.60 "
          f"-> marginal OR {mor:.2f} (pc {pc:.3f}, pt {pt:.3f})")

    hdr("Monte Carlo checks")
    reps = 3000 if quick else 20000
    mc = mc_conditional_bias(reps=reps)
    print(f"  conditional bias (beta = {mc['beta']}): slope final {mc['slope_final']:.3f}, "
          f"change {mc['slope_change']:.3f} (expect {mc['beta'] - 1:.2f}), "
          f"ANCOVA {mc['slope_ancova']:.3f} (expect 0)")
    print(f"  mean final-value estimate {mc['mean_final']:.4f} (expect 0); "
          f"SD ratio ANCOVA/final {mc['sd_ancova_over_final']:.3f} "
          f"vs sqrt(1 - rho^2) {mc['sqrt_1_minus_rho2']:.3f}")
    ms = mc_conditional_size(reps=100000 if quick else 10_000_000)
    print(f"  conditional size at Z_bal in [0.85, 0.95], rho 0.5, {'1e5' if quick else '1e7'} draws "
          f"(n kept {ms['n_kept']}): "
          f"two-sided {ms['two_sided_mc']:.4f} vs {ms['two_sided_exact_bin']:.4f}; "
          f"one-sided {ms['one_sided_mc']:.4f} vs {ms['one_sided_exact_bin']:.4f} (analytic: phi-weighted bin average)")
    mb = mc_binary_bias(reps=20000 if quick else 200000)
    print(f"  binary: slope of crude RD on share gap {mb['slope']:.3f} "
          f"(expect rH - rL = {mb['rH_minus_rL']:.3f}); mean crude RD {mb['mean_crude']:.4f}")

    hdr("Small trials (M; Limitations). t-tests with estimated variances vs normal theory (D10)")
    for n_arm in (10, 25):
        for rho in (0.5, 0.9):
            res = mc_small_trials(n_arm, rho, reps=200_000 if quick else 1_000_000)
            for (lo, hi), r in res.items():
                print(f"  n = {n_arm}/arm, rho = {rho}, balance P in [{lo}, {hi}) (kept {r['n']}): "
                      f"two-sided {r['two_mc']:.4f} vs {r['two_normal']:.4f}; "
                      f"one-sided {r['one_mc']:.4f} vs {r['one_normal']:.4f}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    main(ap.parse_args().quick)


==> anc/make_figure7.py <==
#!/usr/bin/env python3
"""Additional file 5. Draws Figure 7 (randomization schemes compared on the
design-stage score) for Dwyer WJ, Zurakowski D, "Randomization protects the
average, not the trial".

Reads scheme_comparison.json, written by scheme_comparison.py (Additional
file 4), and uses the plotting style of make_figures.py (Additional file 3);
save both in the same folder under those names.  Run:
    python3 make_figure7.py [path/to/scheme_comparison.json]
Writes figures/main/Figure_7.{pdf,png,tif}."""

from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).parent
sys.path.insert(0, str(HERE))
from make_figures import (W2, BLUE, VERM, GREEN, GREY, SKY, panel, save,  # noqa: E402
                          OUT_MAIN)

N_SHOW = 50
SRC = Path(sys.argv[1]) if len(sys.argv) > 1 else Path("scheme_comparison.json")

LABEL = {
    "Complete randomization": "Complete randomization",
    "Permuted blocks of 4": "Permuted blocks of 4",
    "Efron biased coin (2/3)": "Efron biased coin (2/3)",
    "Stratified permuted blocks (4 strata)": "Stratified blocks (4 strata)",
    "Minimization (3 factors, p = 0.80)": "Minimization ($p$ = 0.80)",
    "Rerandomization (Mahalanobis, 5%), reference": "Rerandomization (reference)",
}
RHO_COL = {0.3: SKY, 0.5: BLUE, 0.7: "#003B66"}


def main() -> None:
    blob = json.loads(SRC.read_text())
    rows = [r for r in blob["part_b"] if r["n"] == N_SHOW]
    sch: dict[str, dict] = {}
    for r in rows:
        d = sch.setdefault(r["scheme"], {"score": r["score"], "guess": r["guess"], "t1": {}, "anc": {}})
        d["t1"][r["rho"]] = r["t1_unadj"]
        d["anc"][r["rho"]] = r["t1_ancova"]
    names = list(LABEL)                       # fixed order, as in the text
    y = np.arange(len(names))[::-1]
    cr = sch["Complete randomization"]

    fig, axes = plt.subplots(1, 3, figsize=(W2, 2.9), sharey=True,
                             gridspec_kw={"width_ratios": [1.0, 0.8, 1.15], "wspace": 0.16})

    def marker(name):
        ref = name.startswith("Rerandomization")
        return dict(marker="o", ms=5.5, mfc="white" if ref else BLUE, mec=BLUE, mew=1.1, ls="none")

    ax = axes[0]
    ax.axvline(cr["score"], color=GREY, ls="--", lw=0.8)
    for yi, nm in zip(y, names):
        ax.plot([0, sch[nm]["score"]], [yi, yi], color="#DDDDDD", lw=1.2, zorder=1)
        ax.plot(sch[nm]["score"], yi, zorder=3, **marker(nm))
        ax.text(sch[nm]["score"] + 0.04, yi, f"{sch[nm]['score']:.2f}", va="center", fontsize=6.8)
    ax.set_yticks(y)
    ax.set_yticklabels([LABEL[n] for n in names])
    ax.tick_params(axis="y", length=0)
    ax.set_xlim(0, 1.12)
    ax.set_xticks([0, 0.25, 0.5, 0.75, 1.0])
    ax.set_xlabel("Pr(worst balance $P$ ≤ 1/e)")
    panel(ax, "a", x=-0.02, y=1.03)

    ax = axes[1]
    ax.axvline(0.5, color=GREY, ls=":", lw=0.8)
    for yi, nm in zip(y, names):
        ax.plot([0.5, sch[nm]["guess"]], [yi, yi], color="#DDDDDD", lw=1.2, zorder=1)
        ax.plot(sch[nm]["guess"], yi, zorder=3, **marker(nm))
        ax.text(sch[nm]["guess"] + 0.008, yi, f"{sch[nm]['guess']:.2f}", va="center", fontsize=6.8)
    ax.set_xlim(0.48, 0.79)
    ax.set_xticks([0.5, 0.6, 0.7])
    ax.set_xlabel("Correct-guess probability")
    ax.tick_params(axis="y", length=0)
    panel(ax, "b", x=-0.02, y=1.03)

    ax = axes[2]
    ax.axvline(0.05, color=GREY, ls="--", lw=0.8)
    dodge = {0.3: 0.22, 0.5: 0.0, 0.7: -0.22}
    for yi, nm in zip(y, names):
        vals = list(sch[nm]["t1"].values())
        ax.plot([min(vals), max(vals)], [yi, yi], color="#DDDDDD", lw=1.2, zorder=1)
        for rho in (0.3, 0.5, 0.7):
            ax.plot(sch[nm]["t1"][rho], yi + dodge[rho], "o", ms=4.2, color=RHO_COL[rho], zorder=3)
        anc = float(np.mean(list(sch[nm]["anc"].values())))
        ax.plot(anc, yi, marker="s", ms=4.0, mfc="white", mec=VERM, mew=1.0, ls="none", zorder=4)
    ax.set_xlim(0, 0.065)
    ax.set_xticks([0, 0.02, 0.04, 0.06])
    ax.set_xticklabels(["0", "0.02", "0.04", "0.06"])
    ax.set_xlabel("Two-sided type I error (nominal 0.05)")
    ax.tick_params(axis="y", length=0)
    hs = [plt.Line2D([], [], marker="o", ls="none", ms=4.2, color=RHO_COL[r],
                     label=f"unadjusted, $\\rho$ = {r}") for r in (0.3, 0.5, 0.7)]
    hs.append(plt.Line2D([], [], marker="s", ls="none", ms=4.0, mfc="white", mec=VERM,
                         mew=1.0, label="ANCOVA (same for every $\\rho$)"))
    fig.legend(handles=hs, loc="lower center", bbox_to_anchor=(0.56, 0.02), ncol=4,
               fontsize=6.6, handletextpad=0.2, columnspacing=1.2, borderaxespad=0)
    fig.subplots_adjust(bottom=0.25)
    panel(ax, "c", x=-0.02, y=1.03)
    for a in axes:
        a.spines["left"].set_visible(False)

    save(fig, OUT_MAIN, "Figure_7", tiff=True)
    print("wrote", OUT_MAIN / "Figure_7.pdf")


if __name__ == "__main__":
    main()


==> anc/make_figures.py <==
#!/usr/bin/env python3
"""
Additional file 3. Figures for
"Randomization protects the average, not the trial: chance covariate
imbalance and a calibration of balance P values at the design stage".

Draws Figures 1-6 of the article and Figures A1-A12 of Additional file 1 from
the formulas in Additional file 1 (D1-D12) and from Monte Carlo simulation with
fixed seeds. Every plotted quantity is computed here; nothing is typed in.

    python make_figures.py              # all figures (about 1-2 minutes)
    python make_figures.py --quick      # fewer Monte Carlo replicates

Output: figures/main/Figure_<n>.{pdf,png,tif} (Figures 1-6) and figures/additional/Figure_A<n>.{pdf,png} (Figures A1-A12)
Requires Python >= 3.10, NumPy, SciPy, Matplotlib (and Pillow for TIFF).
Author: William J. Dwyer. Licence: MIT.
"""
from __future__ import annotations

import argparse
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib import colors, ticker
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch
from scipy import optimize, stats

# ---------------------------------------------------------------------------
# constants and style
# ---------------------------------------------------------------------------
E = math.e
P_STAR = 1 / E
Q = stats.norm.ppf(0.975)                 # 1.959964
A_STAR = stats.norm.ppf(1 - P_STAR / 2)   # 0.9005, |Z_bal| at p = 1/e
P_317 = 2 * stats.norm.sf(1.0)            # 2*Phi(-1) = 0.317310...

W2 = 6.69   # two-column width, inches (170 mm)
W1 = 3.35   # one-column width, inches (85 mm)

# Okabe-Ito colour-blind-safe palette
BLUE, VERM, GREEN, ORANGE, PURPLE, SKY, YELLOW, BLACK = (
    "#0072B2", "#D55E00", "#009E73", "#E69F00", "#CC79A7", "#56B4E9", "#F0E442", "#000000")
GREY = "#6B6B6B"

plt.rcParams.update({
    "font.family": "sans-serif",
    "font.sans-serif": ["Arial", "Liberation Sans", "Helvetica", "DejaVu Sans"],
    # math in the same sans family as the text, with a true italic so that P, Z, rho read clearly as italic
    "mathtext.fontset": "custom", "mathtext.rm": "sans", "mathtext.it": "sans:italic",
    "mathtext.bf": "sans:bold", "mathtext.sf": "sans", "mathtext.fallback": "stixsans",
    "font.size": 8, "axes.titlesize": 8.5, "axes.labelsize": 8, "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
    "legend.fontsize": 7.2, "axes.linewidth": 0.6, "xtick.major.width": 0.6, "ytick.major.width": 0.6,
    "xtick.minor.width": 0.4, "ytick.minor.width": 0.4, "lines.linewidth": 1.3,
    "axes.spines.top": False, "axes.spines.right": False, "legend.frameon": False,
    "pdf.fonttype": 42, "ps.fonttype": 42, "savefig.dpi": 600, "figure.dpi": 150,
})

HERE = Path(__file__).parent
OUT_MAIN = HERE / "figures" / "main"
OUT_ADD = HERE / "figures" / "additional"


def panel(ax, letter, x=-0.16, y=1.04):
    ax.text(x, y, letter, transform=ax.transAxes, fontsize=10, fontweight="bold", va="bottom", ha="left")


def save(fig, folder: Path, name: str, tiff=False):
    folder.mkdir(parents=True, exist_ok=True)
    fig.savefig(folder / f"{name}.pdf", bbox_inches="tight", pad_inches=0.03)
    fig.savefig(folder / f"{name}.png", bbox_inches="tight", pad_inches=0.03, dpi=600)
    if tiff:
        try:
            from PIL import Image
            im = Image.open(folder / f"{name}.png").convert("RGB")
            im.save(folder / f"{name}.tif", compression="tiff_lzw", dpi=(600, 600))
        except ImportError:
            pass
    plt.close(fig)
    print("  wrote", folder.name + "/" + name)


def pfmt(ax, axis="x"):
    """Readable labels on a log p-value axis."""
    loc = ticker.FixedLocator([0.001, 0.01, 0.05, 0.1, 0.2, 0.5, 1.0])
    fmt = ticker.FixedFormatter(["0.001", "0.01", "0.05", "0.1", "0.2", "0.5", "1"])
    a = ax.xaxis if axis == "x" else ax.yaxis
    a.set_major_locator(loc); a.set_major_formatter(fmt)
    a.set_minor_locator(ticker.LogLocator(base=10, subs=np.arange(2, 10) * 1.0)); a.set_minor_formatter(ticker.NullFormatter())


def ref_lines(ax, which=("e", "05"), axis="x", ymax=None, label=True, color=BLACK):
    f = ax.axvline if axis == "x" else ax.axhline
    if "e" in which:
        f(P_STAR, color=color, lw=0.9, ls=(0, (4, 2)), zorder=5)
    if "05" in which:
        f(0.05, color=color, lw=0.8, ls=(0, (1, 1.5)), zorder=5)
    if "317" in which:
        f(P_317, color=color, lw=0.8, ls=(0, (6, 1.5, 1, 1.5)), zorder=5)


# ---------------------------------------------------------------------------
# formulas (Additional file 1)
# ---------------------------------------------------------------------------
def z_of_p(p):
    return stats.norm.isf(np.asarray(p) / 2)


def sbb_bound(p):
    p = np.asarray(p, float)
    return np.where(p < P_STAR, -E * p * np.log(np.clip(p, 1e-300, None)), 1.0)


def alpha2(z, rho):
    s = np.sqrt(1 - rho ** 2)
    m = rho * z
    return stats.norm.cdf((-Q - m) / s) + stats.norm.cdf((m - Q) / s)


def alpha1(z, rho):
    s = np.sqrt(1 - rho ** 2)
    return stats.norm.sf((Q - rho * z) / s)


def zstar(rho):
    return optimize.brentq(lambda z: alpha2(z, rho) - 0.05, 0.5, 6)


def marginal_or(rl, rh, or_c):
    def treat(r):
        o = or_c * r / (1 - r)
        return o / (1 + o)
    pc = (rl + rh) / 2
    pt = (treat(rl) + treat(rh)) / 2
    return (pt / (1 - pt)) / (pc / (1 - pc))


def trunc_var(a):
    return 1 - 2 * a * stats.norm.pdf(a) / (2 * stats.norm.cdf(a) - 1)


# ---------------------------------------------------------------------------
# Monte Carlo shared by Figure 1 and Figure A10
# ---------------------------------------------------------------------------
def simulate_trials(n_arm=100, rho=0.5, reps=20_000, seed=20261106):
    """Final-value, change-score and ANCOVA estimates under H0 (tau = 0), sigma_X = sigma_Y = 1, beta = rho."""
    rng = np.random.default_rng(seed)
    beta, se = rho, math.sqrt(1 - rho ** 2)
    x = rng.standard_normal((reps, 2 * n_arm))
    y = beta * x + se * rng.standard_normal((reps, 2 * n_arm))
    t = np.zeros(2 * n_arm, bool); t[:n_arm] = True
    xT, xC, yT, yC = x[:, t].mean(1), x[:, ~t].mean(1), y[:, t].mean(1), y[:, ~t].mean(1)
    dx = xT - xC
    final = yT - yC
    change = final - dx
    xc = np.where(t, x - xT[:, None], x - xC[:, None])
    yc = np.where(t, y - yT[:, None], y - yC[:, None])
    bhat = (xc * yc).sum(1) / (xc ** 2).sum(1)
    ancova = final - bhat * dx
    return dict(dx=dx, final=final, change=change, ancova=ancova, n=n_arm, rho=rho)


# ===========================================================================
# MAIN FIGURES
# ===========================================================================
def fig1(sim):
    """One imbalance, three analyses (D1, D3; Table 2)."""
    dx = sim["dx"]; rho = sim["rho"]
    rng = np.random.default_rng(7)
    idx = rng.choice(len(dx), 2500, replace=False)
    fig, axs = plt.subplots(1, 3, figsize=(W2, 2.35), sharey=True)
    specs = [("final", "Final value", rho, BLUE, r"slope $\beta$"),
             ("change", "Change from baseline", rho - 1, VERM, r"slope $\beta-1$"),
             ("ancova", "ANCOVA", 0.0, GREEN, "slope 0")]
    xs = np.linspace(-0.6, 0.6, 2)
    for ax, (key, title, slope, col, lab), L in zip(axs, specs, "abc"):
        est = sim[key]
        b = np.polyfit(dx, est, 1)[0]
        ax.scatter(dx[idx], est[idx], s=2.2, color=col, alpha=0.28, lw=0, rasterized=True)
        ax.plot(xs, slope * xs, color=BLACK, lw=1.2)
        ax.axhline(0, color=GREY, lw=0.5); ax.axvline(0, color=GREY, lw=0.5)
        ax.set_xlim(-0.6, 0.6); ax.set_ylim(-0.75, 0.75)
        ax.set_title(title, loc="left", fontweight="bold", x=0.06)
        ax.text(0.03, 0.96, f"{lab}\nanalytic {slope:+.2f}\nsimulated {b:+.3f}", transform=ax.transAxes,
                va="top", fontsize=7, linespacing=1.25)
        ax.text(0.97, 0.04, f"mean over trials {est.mean():+.3f}", transform=ax.transAxes, ha="right", fontsize=6.6, color=GREY)
        ax.set_xlabel(r"Covariate imbalance $\Delta_X$ (covariate SDs)")
        panel(ax, L, x=-0.02, y=1.035)
    axs[0].set_ylabel(r"Estimate $-\ \tau$ (outcome SDs)")
    fig.tight_layout(w_pad=1.6)
    save(fig, OUT_MAIN, "Figure_1", tiff=True)


def fig2():
    """Binary outcome: bias = share gap x risk gap (equation 5, D4)."""
    sg = np.linspace(0, 0.20, 401)
    rg = np.linspace(0, 0.60, 401)
    S, R = np.meshgrid(sg, rg)
    B = 100 * S * R
    fig, ax = plt.subplots(figsize=(W1 + 0.6, 2.9))
    im = ax.pcolormesh(100 * S, R, B, cmap="viridis", shading="auto", rasterized=True, vmin=0, vmax=12)
    cs = ax.contour(100 * S, R, B, levels=[1, 2, 3, 5, 8], colors="white", linewidths=0.7)
    ax.clabel(cs, fmt=lambda v: f"{v:g} pts", fontsize=6.5, inline_spacing=2)
    pts = [(10, 0.30, "Worked example\n3.0 pts", "white", (11.0, 0.18)),
           (10, 0.389, "23 vs 28 weeks\n(NICHD) 3.9 pts", "white", (12.6, 0.47)),
           (10, 0.11, "Late-onset sepsis\n1.1 pts", "white", (11.3, 0.03))]
    for x, y, lab, c, xy in pts:
        ax.plot(x, y, "o", ms=4.5, mfc=ORANGE, mec=BLACK, mew=0.6, zorder=6)
        ax.annotate(lab, (x, y), xytext=xy, fontsize=6.4, color=c, va="center",
                    bbox=dict(boxstyle="round,pad=0.25", fc=BLACK, ec="none", alpha=0.55),
                    arrowprops=dict(arrowstyle="-", color=c, lw=0.6))
    cb = fig.colorbar(im, ax=ax, pad=0.02)
    cb.set_label("Conditional bias of the risk difference\n(percentage points)", fontsize=7)
    ax.set_xlabel(r"Excess share of high-risk patients in one arm, $\pi_{H,T}-\pi_{H,C}$ (points)")
    ax.set_ylabel(r"Risk gap between strata, $r_H - r_L$")
    ax.spines[["top", "right"]].set_visible(True)
    fig.tight_layout()
    save(fig, OUT_MAIN, "Figure_2", tiff=True)


def fig3():
    """Imbalance shrinks in outcome units, not in SE units (Table 4; D5, D6)."""
    rho = 0.5
    fig, axs = plt.subplots(1, 3, figsize=(W2, 2.3))
    # a: Table 4
    ax = axs[0]
    n = np.logspace(np.log10(10), np.log10(2000), 300)
    for c, col in ((0.1, SKY), (0.2, BLUE)):
        ax.plot(n, 2 * stats.norm.sf(c * np.sqrt(n / 2)), color=col, label=fr"$\Pr(|d|>{c})$")
        nt = np.array([25, 50, 100, 200, 500, 1000])
        ax.plot(nt, 2 * stats.norm.sf(c * np.sqrt(nt / 2)), "o", ms=3, color=col)
    ax.set_xscale("log"); ax.set_xlim(10, 2000); ax.set_ylim(0, 1)
    ax.xaxis.set_major_formatter(ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    ax.set_xlabel("Patients per arm, $n$"); ax.set_ylabel("Probability")
    ax.legend(loc="upper right"); ax.set_title("Absolute imbalance shrinks", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.22)
    ns = [(25, ORANGE, (0, ())), (100, VERM, (0, (4, 1.5))), (1000, PURPLE, (0, (1, 1)))]
    # b: outcome units
    ax = axs[1]
    x = np.linspace(-0.5, 0.5, 600)
    for nn, col, ls in ns:
        sd = rho * math.sqrt(2 / nn)
        ax.plot(x, stats.norm.pdf(x, 0, sd), color=col, ls=ls, label=f"$n$ = {nn} per arm")
    ax.set_xlabel(r"Conditional bias, outcome SDs ($\rho d$)"); ax.set_ylabel("Density")
    ax.legend(loc="upper left", handlelength=1.8); ax.set_title("Bias in outcome units", loc="left", fontweight="bold")
    ax.set_xlim(-0.5, 0.5); ax.set_ylim(0, 24)
    panel(ax, "b", x=-0.2)
    # c: SE units
    ax = axs[2]
    x = np.linspace(-2.2, 2.2, 600)
    for nn, col, ls in ns:
        ax.plot(x, stats.norm.pdf(x, 0, rho), color=col, ls=ls, lw=1.6 if nn == 25 else 1.3, label=f"$n$ = {nn}")
    ax.axvspan(-rho * A_STAR, rho * A_STAR, color=GREY, alpha=0.12, lw=0)
    ax.text(0, 0.06, "$P$ ≥ 1/e", ha="center", fontsize=6.5, color=GREY)
    ax.set_xlabel(r"Conditional bias, SEs ($\rho Z_{\rm bal}$)"); ax.set_ylabel("Density")
    ax.set_title("Bias in SE units", loc="left", fontweight="bold")
    ax.text(0.98, 0.97, "$n$ = 25, 100 and 1000\ncoincide: $N(0, \\rho^2)$", transform=ax.transAxes, ha="right", va="top", fontsize=6.6)
    ax.set_xlim(-2.2, 2.2); ax.set_ylim(0, 1.0)
    panel(ax, "c", x=-0.2)
    fig.tight_layout(w_pad=1.0)
    save(fig, OUT_MAIN, "Figure_3", tiff=True)


def figA10():
    """Non-collapsibility under perfect balance (Table 6; D12)."""
    r = np.linspace(0.01, 0.99, 300)
    RL, RH = np.meshgrid(r, r)
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.95))
    for ax, orc, L in zip(axs, (2.0, 8.0), "ab"):
        M = marginal_or(RL, RH, orc)
        ret = np.log(M) / np.log(orc)
        im = ax.pcolormesh(RL, RH, ret, cmap="magma", vmin=0.3, vmax=1.0, shading="auto", rasterized=True)
        cs = ax.contour(RL, RH, M, levels=np.round(np.linspace(1, orc, 8)[1:-1], 2) if orc == 8 else [1.5, 1.6, 1.7, 1.8, 1.9],
                        colors="white", linewidths=0.6)
        ax.clabel(cs, fmt=lambda v: f"OR {v:.2g}", fontsize=6.0, inline_spacing=1)
        ax.plot([0, 1], [0, 1], color="white", lw=0.8, ls=(0, (3, 2)))
        ax.text(0.55, 0.50, "no prognostic effect", rotation=45, color="white", fontsize=6.4, ha="center", va="center")
        if orc == 8:
            m = marginal_or(0.10, 0.60, 8.0)
            ax.plot(0.10, 0.60, "o", ms=5, mfc=SKY, mec="white", mew=0.8, zorder=6)
            ax.annotate(f"D12: risks 0.10 and 0.60\nmarginal OR {m:.2f}", (0.10, 0.60), xytext=(0.22, 0.86), color="white",
                        fontsize=6.4, bbox=dict(boxstyle="round,pad=0.25", fc=BLACK, ec="none", alpha=0.6),
                        arrowprops=dict(arrowstyle="-", color="white", lw=0.6))
        ax.set_aspect("equal"); ax.set_xlim(0, 1); ax.set_ylim(0, 1)
        ax.spines[["top", "right"]].set_visible(True)
        ax.set_xlabel("Control-arm risk, stratum 1"); ax.set_ylabel("Control-arm risk, stratum 2")
        ax.set_title(f"Conditional OR = {orc:g}", loc="left", fontweight="bold")
        panel(ax, L, x=-0.28)
    cb = fig.colorbar(im, ax=axs, shrink=0.88, pad=0.02)
    cb.set_label("Share of the conditional log OR\nseen in the marginal OR", fontsize=7)
    save(fig, OUT_ADD, "Figure_A10")


def fig4():
    """Why 1/e and the benchmark it sets: SBB calibration (D7) and worst-of-k flag rate (equation 7, D8)."""
    p = np.logspace(-3.5, 0, 800)
    B = sbb_bound(p)
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.5))
    ax = axs[0]
    ax.plot(p, 1 / B, color=BLUE)
    for pv in (0.001, 0.005, 0.01, 0.05, 0.10, P_STAR):
        v = 1 / float(sbb_bound(pv))
        ax.plot(pv, v, "o", ms=3.4, color=VERM if pv == P_STAR else BLUE, zorder=6)
        lab = "1/e: 1.00" if pv == P_STAR else f"{v:.3g}"
        ax.annotate(lab, (pv, v), xytext=(4, 3), textcoords="offset points", fontsize=6.6)
    ax.set_xscale("log"); ax.set_yscale("log"); pfmt(ax)
    ax.set_xlim(10 ** -3.5, 1); ax.set_ylim(0.8, 200)
    ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    ref_lines(ax, ("e", "05"))
    ax.set_xlabel("Balance $P$ value"); ax.set_ylabel(r"Maximum odds for the alternative, $1/\underline{B}(P)$")
    ax.set_title("Evidence carried by a $P$ value", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.26)
    ax = axs[1]
    kk = np.arange(1, 31)
    for cc, col, lab in ((P_STAR, VERM, "$c$ = 1/e"), (0.05, BLUE, "$c$ = 0.05")):
        ax.plot(kk, 1 - (1 - cc) ** kk, "-", color=col, label=lab)
    for kt in (1, 2, 3, 5, 10, 15):
        ax.plot(kt, 1 - (1 - P_STAR) ** kt, "o", ms=3, color=VERM)
    for kt in (1, 5, 10, 15, 20, 30):
        ax.plot(kt, 1 - 0.95 ** kt, "s", ms=2.8, color=BLUE)
    ax.annotate("0.99 at $k$ = 10", (10, 1 - (1 - P_STAR) ** 10), xytext=(13, 0.86), fontsize=6.6,
                arrowprops=dict(arrowstyle="-", lw=0.6))
    ax.annotate("0.40 at $k$ = 10", (10, 1 - 0.95 ** 10), xytext=(13, 0.30), fontsize=6.6,
                arrowprops=dict(arrowstyle="-", lw=0.6))
    ax.set_xlim(0, 30.5); ax.set_ylim(0, 1.02)
    ax.set_xlabel("Covariates scored, $k$"); ax.set_ylabel(r"$\Pr(\mathrm{worst}\ P \leq c)$")
    ax.legend(loc="lower right")
    ax.set_title("Benchmark under complete randomization", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.2)
    fig.tight_layout(w_pad=1.2)
    save(fig, OUT_MAIN, "Figure_4", tiff=True)


def fig5():
    """Bias in SE units at a given balance p (Table 12; D9)."""
    p = np.logspace(-3, 0, 500)
    rho = np.linspace(0, 1, 300)
    P, R = np.meshgrid(p, rho)
    Bse = R * z_of_p(P)
    fig, ax = plt.subplots(figsize=(W2 * 0.78, 3.1))
    im = ax.pcolormesh(P, R, Bse, cmap="YlOrRd", shading="auto", vmin=0, vmax=3.3, rasterized=True)
    cs = ax.contour(P, R, Bse, levels=[0.25, 0.5, 1, 1.5, 2, 3], colors=BLACK, linewidths=0.55)
    ax.clabel(cs, fmt=lambda v: f"{v:g} SE", fontsize=6.3, inline_spacing=1)
    ax.set_xscale("log"); pfmt(ax)
    ref_lines(ax, ("e", "05"))
    for pv in (0.5, P_STAR, 0.2, 0.05, 0.01):
        for rv in (0.3, 0.5, 0.7, 0.9):
            v = rv * float(z_of_p(pv))
            ax.plot(pv, rv, "o", ms=2.2, color=BLACK)
            below = pv == 0.5
            dark = v >= 2.2
            ax.text(pv, rv + (-0.045 if below else 0.022), f"{v:.2f}", fontsize=6.1, ha="center",
                    va="top" if below else "bottom", color="white" if dark else BLACK,
                    bbox=None if dark else dict(boxstyle="round,pad=0.08", fc="white", ec="none", alpha=0.65))
    ax.text(P_STAR * 1.04, 0.02, "1/e", fontsize=6.6)
    ax.text(0.05 * 1.04, 0.02, "0.05", fontsize=6.6)
    ax.set_xlabel("Balance $P$ value (worst covariate)")
    ax.set_ylabel(r"Covariate–outcome correlation, $\rho$")
    ax.set_ylim(0, 1); ax.set_xlim(0.001, 1)
    ax.spines[["top", "right"]].set_visible(True)
    cb = fig.colorbar(im, ax=ax, pad=0.02)
    cb.set_label(r"|bias| / SE$(\hat\tau)$ = $\rho\,\Phi^{-1}(1-P/2)$", fontsize=7)
    fig.tight_layout()
    save(fig, OUT_MAIN, "Figure_5", tiff=True)


def fig6():
    """Conditional type I error of the unadjusted test (Table 13; equation 8, D10)."""
    p = np.logspace(-3, 0, 500)
    rho = np.linspace(0.0, 0.99, 300)
    P, R = np.meshgrid(p, rho)
    Z = z_of_p(P)
    A2 = alpha2(Z, R)
    A1 = alpha1(Z, R)
    fig, axs = plt.subplots(1, 2, figsize=(W2, 3.0))
    # a: two-sided
    ax = axs[0]
    norm = colors.TwoSlopeNorm(vmin=0.0, vcenter=0.05, vmax=0.5)
    im = ax.pcolormesh(P, R, np.clip(A2, 0, 0.5), cmap="RdBu_r", norm=norm, shading="auto", rasterized=True)
    ax.contour(P, R, A2, levels=[0.05], colors=BLACK, linewidths=1.3)
    cs = ax.contour(P, R, A2, levels=[0.10, 0.20, 0.40], colors=BLACK, linewidths=0.45, linestyles=[(0, (2, 1.5))])
    ax.clabel(cs, fmt=lambda v: f"{v:.2f}", fontsize=6.2)
    rr = np.array([0.01, 0.1, 0.3, 0.5, 0.7, 0.9, 0.95])
    pb = 2 * stats.norm.sf([zstar(r) for r in rr])
    ax.plot(pb, rr, "o", ms=2.8, mfc="white", mec=BLACK, mew=0.6, zorder=6)
    ax.set_xscale("log"); pfmt(ax); ref_lines(ax, ("e", "317"))
    ax.text(0.40, 0.04, r"$2\Phi(-1)$", fontsize=6.3, ha="left")
    ax.text(0.0013, 0.88, "above 5%", color="white", fontsize=7, fontweight="bold")
    ax.text(0.62, 0.55, "below\n5%", color=BLACK, fontsize=6.6, ha="center")
    ax.set_xlabel("Balance $P$ value"); ax.set_ylabel(r"Covariate–outcome correlation, $\rho$")
    ax.set_title("Two-sided, nominal 0.05", loc="left", fontweight="bold")
    ax.spines[["top", "right"]].set_visible(True)
    cb = fig.colorbar(im, ax=ax, pad=0.02, ticks=[0, 0.025, 0.05, 0.15, 0.3, 0.5])
    cb.set_label("Conditional type I error", fontsize=7)
    cb.ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    panel(ax, "a", x=-0.2)
    # b: one-sided favoured direction
    ax = axs[1]
    norm = colors.TwoSlopeNorm(vmin=0.0, vcenter=0.025, vmax=0.5)
    im = ax.pcolormesh(P, R, np.clip(A1, 0, 0.5), cmap="RdBu_r", norm=norm, shading="auto", rasterized=True)
    ax.contour(P, R, A1, levels=[0.025], colors=BLACK, linewidths=1.3)
    cs = ax.contour(P, R, A1, levels=[0.05, 0.10, 0.20, 0.40], colors=BLACK, linewidths=0.45, linestyles=[(0, (2, 1.5))])
    ax.clabel(cs, fmt=lambda v: f"{v:.2f}", fontsize=6.2)
    for pv in (P_STAR, 0.05, 0.01):
        for rv in (0.3, 0.5, 0.7, 0.9):
            v = float(alpha1(z_of_p(pv), rv))
            ax.plot(pv, rv, "o", ms=2.0, color=BLACK)
            dark = v > 0.3
            ax.text(pv, rv + 0.02, f"{v:.3f}".lstrip("0"), fontsize=6.0, ha="center", va="bottom",
                    color="white" if dark else BLACK,
                    bbox=None if dark else dict(boxstyle="round,pad=0.08", fc="white", ec="none", alpha=0.65))
    ax.set_xscale("log"); pfmt(ax); ref_lines(ax, ("e", "05"))
    ax.set_xlabel("Balance $P$ value"); ax.set_ylabel(r"Covariate–outcome correlation, $\rho$")
    ax.set_title("One-sided, favoured direction, nominal 0.025", loc="left", fontweight="bold")
    ax.spines[["top", "right"]].set_visible(True)
    cb = fig.colorbar(im, ax=ax, pad=0.02, ticks=[0, 0.025, 0.1, 0.2, 0.3, 0.5])
    cb.set_label("Conditional type I error", fontsize=7)
    cb.ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    panel(ax, "b", x=-0.2)
    fig.tight_layout(w_pad=1.2)
    save(fig, OUT_MAIN, "Figure_6", tiff=True)


def figA9():
    """Precision reading of the 1/e threshold (D11)."""
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.4))
    ax = axs[0]
    z = np.linspace(-3.2, 3.2, 800)
    ax.plot(z, stats.norm.pdf(z), color=GREY, label="Complete randomization, variance 1")
    inside = np.abs(z) <= A_STAR
    tr = np.where(inside, stats.norm.pdf(z) / (1 - P_STAR), 0)
    ax.fill_between(z, tr, where=inside, color=BLUE, alpha=0.25, lw=0)
    ax.plot(z, tr, color=BLUE, label=f"Kept to $P$ ≥ 1/e, variance {trunc_var(A_STAR):.3f}")
    for s in (-A_STAR, A_STAR):
        ax.axvline(s, color=BLACK, lw=0.8, ls=(0, (4, 2)))
    ax.text(A_STAR + 0.1, 0.45, f"|Z| = {A_STAR:.3f}", fontsize=6.6)
    ax.set_xlabel(r"Balance statistic $Z_{\rm bal}$"); ax.set_ylabel("Density")
    ax.set_ylim(0, 0.95); ax.legend(loc="upper left", fontsize=6.6, frameon=True, framealpha=0.9, edgecolor="none")
    ax.set_title("Truncating the imbalance distribution", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.17)
    ax = axs[1]
    p = np.logspace(-3, np.log10(0.99), 400)
    v = trunc_var(z_of_p(p))
    for R2, col in ((1.0, BLUE), (0.5, GREEN), (0.25, ORANGE)):
        ax.plot(p, 100 * (1 - v) * R2, color=col, label=fr"$R^2$ = {R2:g}")
    v_e = trunc_var(A_STAR)
    ax.plot(P_STAR, 100 * (1 - v_e), "o", ms=3.4, color=VERM, zorder=6)
    ax.annotate(f"{100 * (1 - v_e):.1f}%", (P_STAR, 100 * (1 - v_e)), xytext=(-30, 4), textcoords="offset points", fontsize=6.6)
    ax.set_xscale("log"); pfmt(ax); ref_lines(ax, ("e", "05"))
    ax.set_xlim(0.001, 1); ax.set_ylim(0, 102)
    ax.set_xlabel("Minimum balance $P$ value enforced")
    ax.set_ylabel(r"Reduction in Var$(\hat\tau)$ (%)")
    ax.legend(loc="lower left", title=r"$100(1-v_a)R^2$", title_fontsize=6.8)
    ax.set_title("What the truncation buys", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.17)
    fig.tight_layout(w_pad=1.2)
    save(fig, OUT_ADD, "Figure_A9")


# ===========================================================================
# ADDITIONAL FILE 1 FIGURES
# ===========================================================================
def figA1():
    """Notation map: from imbalance to conditional error (D1, D2, D6, D10)."""
    fig, ax = plt.subplots(figsize=(W2, 2.25))
    ax.set_xlim(-0.06, 10.0); ax.set_ylim(0, 3.05); ax.axis("off")
    boxes = [
        (0.0, 1.75, "Covariate imbalance", r"$\Delta_X = \bar x_T - \bar x_C$", SKY),
        (2.65, 1.75, "Conditional bias", r"$\beta\,\Delta_X$   (D1)", ORANGE),
        (5.3, 1.75, "In outcome SDs", r"$\rho\, d$   (D2)", ORANGE),
        (7.95, 1.75, "In standard errors", r"$\rho\, Z_{\rm bal}$   (D6)", VERM),
        (0.0, 0.2, "Balance $P$ value", r"$P = 2\{1-\Phi(|Z_{\rm bal}|)\}$", SKY),
        (2.65, 0.2, "Calibration", r"$\underline{B}(P) = -e\,P\ln P$  (D7)", PURPLE),
        (5.3, 0.2, "Worst of $k$", r"$1-(1-c)^k$   (D8)", PURPLE),
        (7.95, 0.2, "Conditional test (D10)", r"$T_u \mid Z \sim N(\rho Z,\, 1-\rho^2)$", VERM),
    ]
    for x, y, t1, t2, col in boxes:
        ax.add_patch(FancyBboxPatch((x, y), 1.95, 1.05, boxstyle="round,pad=0.02,rounding_size=0.08",
                                    fc=colors.to_rgba(col, 0.16), ec=col, lw=1.0))
        ax.text(x + 0.975, y + 0.72, t1, ha="center", va="center", fontsize=6.9, fontweight="bold")
        ax.text(x + 0.975, y + 0.33, t2, ha="center", va="center", fontsize=6.9)
    arr = dict(arrowstyle="-|>", mutation_scale=9, lw=0.9, color=BLACK)
    for (x0, x1, y, lab) in ((1.98, 2.62, 2.15, r"$\times\beta$"), (4.63, 5.27, 2.15, r"$\div\sigma_Y$"),
                             (7.28, 7.92, 2.15, r"$\div\sqrt{2/n}$"), (1.98, 2.62, 0.73, ""),
                             (4.63, 5.27, 0.73, ""), (7.28, 7.92, 0.73, "")):
        ax.add_patch(FancyArrowPatch((x0, y), (x1, y), **arr))
        if lab:
            ax.text((x0 + x1) / 2, y + 0.12, lab, ha="center", va="bottom", fontsize=6.6)
    ax.add_patch(FancyArrowPatch((1.0, 1.75), (1.0, 1.25), **arr))
    ax.text(1.1, 1.5, r"$Z_{\rm bal} = \Delta_X/(\sigma_X\sqrt{2/n})$", fontsize=6.6, va="center")
    ax.add_patch(FancyArrowPatch((8.9, 1.75), (8.9, 1.25), **arr))
    ax.text(9.0, 1.5, "size of the\nunadjusted test", fontsize=6.4, va="center")
    save(fig, OUT_ADD, "Figure_A1")


def figA2(sim):
    """D3: coefficients of the imbalance by analysis, and ANCOVA precision."""
    rho = np.linspace(0, 1, 200)
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.4))
    ax = axs[0]
    ax.plot(rho, rho, color=BLUE, label=r"Final value, $\beta$")
    ax.plot(rho, rho - 1, color=VERM, label=r"Change score, $\beta-1$")
    ax.plot(rho, 0 * rho, color=GREEN, label="ANCOVA, 0")
    ax.plot(rho, np.abs(rho - 1), color=VERM, lw=0.8, ls=(0, (2, 2)), label=r"$|\beta-1|$")
    ax.axvline(0.5, color=GREY, lw=0.6, ls=(0, (1, 1)))
    ax.annotate("equal magnitude\nat β = 1/2", (0.5, 0.5), xytext=(0.58, 0.72), fontsize=6.6,
                arrowprops=dict(arrowstyle="-", lw=0.6))
    for key, col in (("final", BLUE), ("change", VERM), ("ancova", GREEN)):
        b = np.polyfit(sim["dx"], sim[key], 1)[0]
        ax.plot(sim["rho"], b, "D", ms=3.6, mfc="white", mec=col, mew=1.0, zorder=6)
    ax.set_xlabel(r"$\beta = \rho$ (with $\sigma_X = \sigma_Y$)"); ax.set_ylabel(r"Coefficient of $\Delta_X$ in the bias")
    ax.set_xlim(0, 1); ax.set_ylim(-1.05, 1.05); ax.axhline(0, color=GREY, lw=0.4)
    ax.legend(loc="lower right", fontsize=6.5)
    ax.set_title("Bias per unit of imbalance (D3.1)", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.2)
    ax = axs[1]
    ax.plot(rho, np.sqrt(1 - rho ** 2), color=GREEN)
    sd_ratio = sim["ancova"].std() / sim["final"].std()
    ax.plot(sim["rho"], sd_ratio, "D", ms=3.6, mfc="white", mec=GREEN, mew=1.0, zorder=6)
    ax.annotate(f"simulated {sd_ratio:.3f}\nanalytic {math.sqrt(1 - sim['rho'] ** 2):.3f}", (sim["rho"], sd_ratio),
                xytext=(0.12, 0.45), fontsize=6.6, arrowprops=dict(arrowstyle="-", lw=0.6))
    ax.plot(0.9, math.sqrt(1 - 0.81), "o", ms=3.4, color=GREEN)
    ax.annotate("0.44 at $\\rho$ = 0.9", (0.9, math.sqrt(0.19)), xytext=(0.62, 0.2), fontsize=6.6,
                arrowprops=dict(arrowstyle="-", lw=0.6))
    ax.set_xlabel(r"$\rho$"); ax.set_ylabel(r"SE(ANCOVA) / SE(final value)")
    ax.set_xlim(0, 1); ax.set_ylim(0, 1.05)
    ax.set_title(r"Precision: $\sqrt{1-\rho^2}$ (D3.4)", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.2)
    fig.tight_layout(w_pad=1.2)
    save(fig, OUT_ADD, "Figure_A2")


def figA3():
    """D5: P(|d| > c) over n and c."""
    n = np.logspace(1, np.log10(3000), 400)
    c = np.linspace(0.02, 0.6, 300)
    N, C = np.meshgrid(n, c)
    P = 2 * stats.norm.sf(C * np.sqrt(N / 2))
    fig, ax = plt.subplots(figsize=(W1 + 0.7, 2.8))
    im = ax.pcolormesh(N, C, P, cmap="cividis", shading="auto", vmin=0, vmax=1, rasterized=True)
    cs = ax.contour(N, C, P, levels=[0.01, 0.05, 0.25, 0.5, 0.75], colors="white", linewidths=0.6)
    ax.clabel(cs, fmt=lambda v: f"{v:g}", fontsize=6.3)
    for cc in (0.1, 0.2):
        for nt in (25, 50, 100, 200, 500, 1000):
            ax.plot(nt, cc, "o", ms=2.6, mfc=ORANGE, mec=BLACK, mew=0.4)
    ax.set_xscale("log"); ax.xaxis.set_major_formatter(ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    ax.set_xlabel("Patients per arm, $n$"); ax.set_ylabel("Threshold $c$ on $|d|$ (covariate SDs)")
    ax.spines[["top", "right"]].set_visible(True)
    cb = fig.colorbar(im, ax=ax, pad=0.02); cb.set_label(r"$\Pr(|d|>c) = 2\Phi(-c\sqrt{n/2})$", fontsize=7)
    fig.tight_layout()
    save(fig, OUT_ADD, "Figure_A3")


def figA4():
    """D7: why the bound reaches 1 at 1/e."""
    p = np.linspace(1e-4, 1, 1000)
    g = -E * p * np.log(p)
    fig, ax = plt.subplots(figsize=(W1 + 0.5, 2.45))
    ax.plot(p, g, color=GREY, lw=0.9, ls=(0, (2, 2)), label=r"$g(P) = -e\,P\ln P$")
    ax.plot(p, np.minimum(np.where(p < P_STAR, g, 1), 1), color=BLUE, lw=1.6, label=r"bound $\underline{B}(P)$")
    ax.plot(P_STAR, 1, "o", ms=4, color=VERM, zorder=6)
    ax.plot([P_STAR - 0.15, P_STAR + 0.15], [1, 1], color=VERM, lw=0.9)
    ax.annotate(r"$g'(1/e)=0$, $g(1/e)=1$", (P_STAR, 1), xytext=(0.42, 0.3), fontsize=6.8,
                arrowprops=dict(arrowstyle="-", lw=0.6))
    for pv in (0.01, 0.05, 0.1):
        ax.plot(pv, float(sbb_bound(pv)), "o", ms=2.8, color=BLUE)
        ax.annotate(f"$P$ = {pv:g}: {float(sbb_bound(pv)):.3f}", (pv, float(sbb_bound(pv))), xytext=(6, -2),
                    textcoords="offset points", fontsize=6.4)
    ax.axvline(P_STAR, color=BLACK, lw=0.8, ls=(0, (4, 2)))
    ax.set_xlim(0, 1); ax.set_ylim(0, 1.32)
    ax.set_xlabel("$P$"); ax.set_ylabel("Bayes-factor bound (null : alternative)")
    ax.legend(loc="upper right", ncol=2, fontsize=6.6)
    fig.tight_layout()
    save(fig, OUT_ADD, "Figure_A4")


def figA5(reps):
    """D8: distribution of the worst p, and the effect of correlation."""
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.45))
    ax = axs[0]
    p = np.linspace(0, 1, 500)
    for k, col in ((1, GREY), (2, SKY), (5, BLUE), (10, PURPLE)):
        ax.plot(p, k * (1 - p) ** (k - 1), color=col, label=f"$k$ = {k}")
        ax.fill_between(p, k * (1 - p) ** (k - 1), where=p <= P_STAR, color=col, alpha=0.08, lw=0)
    ax.axvline(P_STAR, color=BLACK, lw=0.8, ls=(0, (4, 2)))
    ax.set_ylim(0, 10.5); ax.set_xlim(0, 1)
    ax.set_xlabel(r"Worst balance $P$ value, $P_{(1)}$"); ax.set_ylabel(r"Density $k(1-P)^{k-1}$")
    ax.legend(loc="upper right"); ax.set_title("Worst of $k$ independent $P$ values", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.17)
    ax = axs[1]
    rng = np.random.default_rng(11)
    k = 10
    rs = np.linspace(0, 0.9, 10)
    rates = []
    for r in rs:
        z0 = rng.standard_normal(reps)[:, None]
        zi = math.sqrt(r) * z0 + math.sqrt(1 - r) * rng.standard_normal((reps, k))
        pw = 2 * stats.norm.sf(np.abs(zi)).min(1)
        rates.append((pw <= P_STAR).mean())
    ax.plot(rs, rates, "o-", ms=3, color=PURPLE, label="simulated, equicorrelated")
    ax.axhline(1 - (1 - P_STAR) ** k, color=BLACK, lw=0.8, ls=(0, (4, 2)), label="independence bound, 0.990")
    ax.set_xlabel("Correlation between the 10 covariates"); ax.set_ylabel(r"$\Pr(P_{(1)} \leq 1/e)$, k = 10")
    ax.set_ylim(0.5, 1.02); ax.legend(loc="lower left")
    ax.set_title("Correlation lowers the benchmark", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.17)
    fig.tight_layout(w_pad=1.2)
    save(fig, OUT_ADD, "Figure_A5")
    return dict(zip(np.round(rs, 1), rates))


def figA6():
    """D10: two-sided conditional size over (|z|, rho), the boundary z*(rho), and the small-rho expansion."""
    z = np.linspace(0, 3, 400)
    rho = np.linspace(0, 0.99, 300)
    Zg, Rg = np.meshgrid(z, rho)
    D = alpha2(Zg, Rg) - 0.05
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.75), gridspec_kw=dict(width_ratios=[1.2, 1]))
    ax = axs[0]
    norm = colors.TwoSlopeNorm(vmin=-0.05, vcenter=0, vmax=0.4)
    im = ax.pcolormesh(Zg, Rg, np.clip(D, -0.05, 0.4), cmap="RdBu_r", norm=norm, shading="auto", rasterized=True)
    ax.contour(Zg, Rg, D, levels=[0], colors=BLACK, linewidths=1.3)
    rr = np.array([0.01, 0.1, 0.3, 0.5, 0.7, 0.9, 0.95])
    zs = np.array([zstar(r) for r in rr])
    ax.plot(zs, rr, "o", ms=3, mfc="white", mec=BLACK, mew=0.6, zorder=6, label=r"$z^*(\rho)$, table in D10")
    ax.axvline(1.0, color=BLACK, lw=0.8, ls=(0, (1, 1.5)))
    ax.axvline(A_STAR, color=BLACK, lw=0.8, ls=(0, (4, 2)))
    ax.text(1.08, 0.05, "|z| = 1\n($P$ = $2\\Phi(-1)$)", fontsize=6.2)
    ax.text(A_STAR - 0.03, 0.03, "1/e", fontsize=6.2, ha="right")
    ax.set_xlabel(r"$|Z_{\rm bal}|$"); ax.set_ylabel(r"$\rho$")
    ax.legend(loc="center right", fontsize=6.4, frameon=True, framealpha=0.85, edgecolor="none")
    ax.spines[["top", "right"]].set_visible(True)
    cb = fig.colorbar(im, ax=ax, pad=0.02); cb.set_label(r"$\alpha_2(z,\rho) - 0.05$", fontsize=7)
    ax.set_title("Two-sided excess size (D10.3)", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.15)
    ax = axs[1]
    zz = np.linspace(0, 2.5, 300)
    k = Q * stats.norm.pdf(Q)
    for r, col in ((0.3, BLUE), (0.5, VERM)):
        exact = alpha2(zz, r)
        o2 = 0.05 + k * r ** 2 * (zz ** 2 - 1)
        o4 = o2 + k * (Q ** 2 - 3) * (zz ** 4 - 6 * zz ** 2 + 3) / 12 * r ** 4
        ax.plot(zz, exact, color=col, label=f"exact, $\\rho$ = {r}")
        ax.plot(zz, o2, color=col, lw=0.8, ls=(0, (1, 1.2)), label="2nd order")
        ax.plot(zz, o4, color=col, lw=0.9, ls=(0, (4, 1.5)), label="4th order")
    ax.axhline(0.05, color=GREY, lw=0.6); ax.axvline(1, color=GREY, lw=0.6, ls=(0, (1, 1.5)))
    ax.set_xlabel(r"$|Z_{\rm bal}|$"); ax.set_ylabel(r"$\alpha_2$")
    ax.set_ylim(0.02, 0.2); ax.legend(loc="upper left", fontsize=6.0, ncol=2)
    ax.set_title("Small-$\\rho$ expansion (D10.4)", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.2)
    fig.tight_layout(w_pad=1.0)
    save(fig, OUT_ADD, "Figure_A6")
    return dict(zip(rr, zs))


def figA7():
    """D10: one-sided size in the favoured direction over (z, rho)."""
    z = np.linspace(0, 3, 400)
    rho = np.linspace(0, 0.99, 300)
    Zg, Rg = np.meshgrid(z, rho)
    A = alpha1(Zg, Rg)
    fig, ax = plt.subplots(figsize=(W1 + 0.8, 2.85))
    norm = colors.TwoSlopeNorm(vmin=0, vcenter=0.025, vmax=0.6)
    im = ax.pcolormesh(Zg, Rg, np.clip(A, 0, 0.6), cmap="RdBu_r", norm=norm, shading="auto", rasterized=True)
    ax.contour(Zg, Rg, A, levels=[0.025], colors=BLACK, linewidths=1.3)
    # analytic boundary rho z = q (1 - s)
    rb = np.linspace(0.02, 0.99, 200)
    zb = Q * (1 - np.sqrt(1 - rb ** 2)) / rb
    ax.plot(zb, rb, color="white", lw=0.8, ls=(0, (2, 1.5)), label=r"$\rho z = q(1-\sqrt{1-\rho^2})$")
    cs = ax.contour(Zg, Rg, A, levels=[0.05, 0.1, 0.2, 0.4], colors=BLACK, linewidths=0.45, linestyles=[(0, (2, 1.5))])
    ax.clabel(cs, fmt=lambda v: f"{v:.2f}", fontsize=6.2)
    ax.axvline(A_STAR, color=BLACK, lw=0.8, ls=(0, (4, 2))); ax.axvline(Q, color=BLACK, lw=0.8, ls=(0, (1, 1.5)))
    ax.text(A_STAR + 0.03, 0.03, "1/e", fontsize=6.3); ax.text(Q + 0.03, 0.03, "$P$ = 0.05", fontsize=6.3)
    ax.set_xlabel(r"$Z_{\rm bal}$ (imbalance favouring treatment)"); ax.set_ylabel(r"$\rho$")
    ax.legend(loc="lower right", fontsize=6.2, frameon=True, framealpha=0.85, edgecolor="none", bbox_to_anchor=(1, 0.12))
    ax.spines[["top", "right"]].set_visible(True)
    cb = fig.colorbar(im, ax=ax, pad=0.02, ticks=[0, 0.025, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6]); cb.set_label(r"$\alpha_1(z,\rho)$, nominal 0.025", fontsize=7)
    cb.ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda v, _: f"{v:g}"))
    fig.tight_layout()
    save(fig, OUT_ADD, "Figure_A7")


def figA8():
    """D11: truncated-normal variance equals Morgan and Rubin's v_a."""
    a = np.linspace(0.05, 3.5, 300)
    tv = trunc_var(a)
    va = stats.chi2.cdf(a ** 2, 3) / stats.chi2.cdf(a ** 2, 1)
    fig, ax = plt.subplots(figsize=(W1 + 0.5, 2.45))
    ax.plot(a, tv, color=BLUE, lw=1.6, label=r"Var$(Z \mid |Z|\leq a)$ (D11.1)")
    ax.plot(a[::12], va[::12], "o", ms=3, mfc="white", mec=VERM, mew=0.9, label=r"$v_a = \Pr(\chi^2_3\leq a^2)/\Pr(\chi^2_1\leq a^2)$")
    ax.plot(A_STAR, trunc_var(A_STAR), "o", ms=4.5, color=VERM, zorder=6)
    ax.annotate(f"$a$ = {A_STAR:.4f} ($P$ = 1/e)\n$v$ = {trunc_var(A_STAR):.4f}", (A_STAR, trunc_var(A_STAR)),
                xytext=(0.15, 0.6), fontsize=6.6, arrowprops=dict(arrowstyle="-", lw=0.6))
    ax.set_xlabel("Truncation point $a$ on $|Z|$"); ax.set_ylabel("Variance relative to untruncated")
    ax.set_xlim(0, 3.5); ax.set_ylim(0, 1.03); ax.legend(loc="lower right", fontsize=6.4)
    sec = ax.secondary_xaxis("top", functions=(lambda x: 2 * stats.norm.sf(np.clip(x, 1e-6, None)),
                                               lambda p: stats.norm.isf(np.clip(p, 1e-9, 1) / 2)))
    sec.set_xticks([0.5, P_STAR, 0.1, 0.05, 0.01]); sec.set_xticklabels(["0.5", "1/e", "0.1", "0.05", "0.01"])
    sec.set_xlabel("Corresponding balance $P$ value", fontsize=7)
    fig.tight_layout()
    save(fig, OUT_ADD, "Figure_A8")


def figA11():
    """D12: collapsibility of the risk difference, non-collapsibility of the odds ratio."""
    rl, rh, orc = 0.10, 0.60, 8.0
    def treat(r):
        o = orc * r / (1 - r); return o / (1 + o)
    tl, th = treat(rl), treat(rh)
    pc, pt = (rl + rh) / 2, (tl + th) / 2
    odds = lambda r: r / (1 - r)
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.4))
    ax = axs[0]
    labs = ["Stratum 1", "Stratum 2", "Marginal"]
    orv = [odds(tl) / odds(rl), odds(th) / odds(rh), odds(pt) / odds(pc)]
    ax.bar(labs, orv, color=[BLUE, BLUE, VERM], width=0.55)
    for i, v in enumerate(orv):
        ax.text(i, v + 0.15, f"{v:.2f}", ha="center", fontsize=7)
    ax.axhline(1, color=GREY, lw=0.6)
    ax.set_ylabel("Odds ratio"); ax.set_ylim(0, 9.5)
    ax.set_title("Odds ratio: not collapsible", loc="left", fontweight="bold")
    panel(ax, "a", x=-0.18)
    ax = axs[1]
    rdv = [tl - rl, th - rh, pt - pc]
    ax.bar(labs, rdv, color=[BLUE, BLUE, GREEN], width=0.55)
    for i, v in enumerate(rdv):
        ax.text(i, v + 0.008, f"{v:.3f}", ha="center", fontsize=7)
    ax.axhline(np.mean(rdv[:2]), color=GREEN, lw=0.8, ls=(0, (3, 2)))
    ax.text(1.5, np.mean(rdv[:2]) + 0.012, "mean of strata", fontsize=6.4, color=GREEN, ha="center")
    ax.set_ylabel("Risk difference"); ax.set_ylim(0, 0.45)
    ax.set_title("Risk difference: collapsible", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.18)
    fig.tight_layout(w_pad=1.5)
    save(fig, OUT_ADD, "Figure_A11")
    return dict(treated=(tl, th), marg=(pc, pt), OR=orv, RD=rdv)


def figA12(sim, draws):
    """M: Monte Carlo checks of D10 and of the slope results."""
    rng = np.random.default_rng(2026)
    rho = 0.5
    bins = np.linspace(0, 3, 16)
    hit2 = np.zeros(len(bins) - 1); hit1 = np.zeros(len(bins) - 1); cnt = np.zeros(len(bins) - 1)
    chunk = 2_000_000
    done = 0
    while done < draws:
        m = min(chunk, draws - done)
        zb = rng.standard_normal(m)
        tu = rho * zb + math.sqrt(1 - rho ** 2) * rng.standard_normal(m)
        az = np.abs(zb)
        ib = np.digitize(az, bins) - 1
        ok = (ib >= 0) & (ib < len(cnt))
        np.add.at(cnt, ib[ok], 1)
        np.add.at(hit2, ib[ok], (np.abs(tu) > Q)[ok])
        np.add.at(hit1, ib[ok], (np.sign(zb) * tu > Q)[ok])
        done += m
    mid = (bins[:-1] + bins[1:]) / 2
    fig, axs = plt.subplots(1, 2, figsize=(W2, 2.45))
    ax = axs[0]
    zz = np.linspace(0, 3, 300)
    ax.plot(zz, alpha2(zz, rho), color=BLUE, label="two-sided, analytic")
    ax.plot(zz, alpha1(zz, rho), color=VERM, label="one-sided favoured, analytic")
    ax.plot(mid, hit2 / cnt, "o", ms=3, mfc="white", mec=BLUE, mew=0.9, label="simulated")
    ax.plot(mid, hit1 / cnt, "s", ms=2.8, mfc="white", mec=VERM, mew=0.9)
    ax.axhline(0.05, color=GREY, lw=0.5); ax.axhline(0.025, color=GREY, lw=0.5, ls=(0, (2, 2)))
    ax.axvline(A_STAR, color=BLACK, lw=0.8, ls=(0, (4, 2)))
    ax.set_xlabel(r"$|Z_{\rm bal}|$ (bin midpoint)"); ax.set_ylabel("Conditional type I error")
    ax.set_title(f"D10 at $\\rho$ = {rho}, {draws / 1e6:g} million draws", loc="left", fontweight="bold")
    ax.legend(loc="upper left", fontsize=6.4)
    panel(ax, "a", x=-0.2)
    ax = axs[1]
    rows = []
    for key, ana in (("final", sim["rho"]), ("change", sim["rho"] - 1), ("ancova", 0.0)):
        rows.append((f"slope, {key}", np.polyfit(sim["dx"], sim[key], 1)[0], ana))
    rows.append(("SD ratio ANCOVA/final", sim["ancova"].std() / sim["final"].std(), math.sqrt(1 - sim["rho"] ** 2)))
    y = np.arange(len(rows))[::-1]
    for yi, (lab, s, a) in zip(y, rows):
        ax.plot([a], [yi], "|", ms=12, mew=1.6, color=BLACK)
        ax.plot([s], [yi], "o", ms=4.2, mfc=ORANGE, mec=BLACK, mew=0.5)
        ax.text(1.12, yi, f"{s:+.3f} vs {a:+.3f}", va="center", fontsize=6.6)
    ax.set_yticks(y); ax.set_yticklabels([r[0] for r in rows], fontsize=7)
    ax.set_xlim(-0.8, 1.1); ax.axvline(0, color=GREY, lw=0.4)
    ax.set_xlabel("Value (orange: simulated; bar: analytic)")
    ax.set_title(f"D1, D3: $n$ = {sim['n']}/arm, {len(sim['dx']):,} trials", loc="left", fontweight="bold")
    panel(ax, "b", x=-0.5)
    fig.tight_layout(w_pad=1.0)
    save(fig, OUT_ADD, "Figure_A12")
    return dict(mid=mid, sim2=hit2 / cnt, sim1=hit1 / cnt)


# ===========================================================================
def checks():
    """Spot-check plotted quantities against the printed tables."""
    t12 = {(P_STAR, 0.3): 0.27, (P_STAR, 0.9): 0.81, (0.05, 0.9): 1.76, (0.01, 0.9): 2.32, (0.5, 0.3): 0.20}
    for (p, r), v in t12.items():
        assert round(r * float(z_of_p(p)), 2) == v, ("Table A7", p, r)
    t13 = {(P_STAR, 0.5): 0.041, (0.05, 0.9): 0.326, (0.01, 0.9): 0.794, (0.5, 0.9): 0.001, (0.2, 0.7): 0.068}
    for (p, r), v in t13.items():
        assert round(float(alpha1(z_of_p(p), r)), 3) == v, ("Table A8", p, r)
    assert round(1 - (1 - P_STAR) ** 10, 2) == 0.99 and round(1 - 0.95 ** 10, 2) == 0.40
    assert round(1 / float(sbb_bound(0.05)), 2) == 2.46 and round(1 / float(sbb_bound(0.001)), 1) == 53.3
    assert round(2 * stats.norm.sf(0.2 * math.sqrt(25 / 2)), 2) == 0.48
    assert round(trunc_var(A_STAR), 4) == 0.2422
    assert round(float(marginal_or(0.10, 0.60, 8.0)), 2) == 4.27
    assert abs(2 * stats.norm.sf(zstar(0.9)) - 0.1672) < 5e-4
    print("  table spot-checks passed")


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    args = ap.parse_args()
    reps = 5_000 if args.quick else 20_000
    draws = 2_000_000 if args.quick else 10_000_000
    checks()
    sim = simulate_trials(reps=reps)
    print("Main figures")
    fig1(sim); fig2(); fig3(); fig4(); fig5(); fig6()
    print("Additional file 1 figures")
    figA1(); figA2(sim); figA3(); figA4()
    corr = figA5(50_000 if args.quick else 200_000)
    print("  A5 flag rates by correlation:", {k: round(v, 3) for k, v in corr.items()})
    zs = figA6()
    print("  A6 z*:", {k: round(v, 4) for k, v in zs.items()})
    figA7(); figA8(); figA9(); figA10()
    print("  A11:", figA11())
    figA12(sim, draws)


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.7
pillow>=9.0


==> anc/scheme_comparison.json <==
{
 "config": {
  "seed": 20261122,
  "R": 20000,
  "n_per_arm": [
   25,
   50,
   100
  ],
  "rhos": [
   0.3,
   0.5,
   0.7
  ],
  "k": 5,
  "x_corr": 0.2,
  "binary_prevalences": [
   0.3,
   0.5
  ],
  "weights": [
   0.6,
   0.3,
   0.15,
   0.5,
   0.25
  ],
  "python": "3.13.18",
  "numpy": "2.5.3"
 },
 "part_a": {
  "closed_vs_sim": [
   {
    "k": 1,
    "closed": 0.36787944117144233,
    "sim": 0.36683,
    "mc_se": 0.0015249398608956014
   },
   {
    "k": 2,
    "closed": 0.600423599106272,
    "sim": 0.59973,
    "mc_se": 0.0015489193030708307
   },
   {
    "k": 3,
    "closed": 0.7474195421723528,
    "sim": 0.74733,
    "mc_se": 0.001373985335260982
   },
   {
    "k": 5,
    "closed": 0.8990748097251386,
    "sim": 0.899,
    "mc_se": 0.0009525717623509758
   },
   {
    "k": 10,
    "closed": 0.989814105967983,
    "sim": 0.99013,
    "mc_se": 0.00031752388248422345
   }
  ],
  "by_n": [
   {
    "n": 10,
    "sim": 0.89685
   },
   {
    "n": 25,
    "sim": 0.8969
   },
   {
    "n": 50,
    "sim": 0.899
   },
   {
    "n": 100,
    "sim": 0.90155
   },
   {
    "n": 500,
    "sim": 0.8995
   }
  ],
  "departures": [
   {
    "covariates": "5 continuous, independent",
    "sim": 0.89801
   },
   {
    "covariates": "5 continuous, correlation 0.2",
    "sim": 0.88977
   },
   {
    "covariates": "5 continuous, correlation 0.5",
    "sim": 0.83571
   },
   {
    "covariates": "3 continuous + 2 binary (0.30, 0.50), correlation 0.2",
    "sim": 0.89164
   },
   {
    "covariates": "3 continuous + 2 binary (0.10, 0.50), correlation 0.2",
    "sim": 0.88851
   }
  ]
 },
 "part_b": [
  {
   "n": 25,
   "rho": 0.3,
   "scheme": "Complete randomization",
   "score": 0.89095,
   "p05": 0.23645,
   "guess": 0.5793705,
   "t1_unadj": 0.04775,
   "t1_dir": 0.0376,
   "t1_ancova": 0.0461,
   "se_ratio": 1.0
  },
  {
   "n": 25,
   "rho": 0.5,
   "scheme": "Complete randomization",
   "score": 0.89095,
   "p05": 0.23645,
   "guess": 0.5793705,
   "t1_unadj": 0.0497,
   "t1_dir": 0.04475,
   "t1_ancova": 0.0461,
   "se_ratio": 1.0
  },
  {
   "n": 25,
   "rho": 0.7,
   "scheme": "Complete randomization",
   "score": 0.89095,
   "p05": 0.23645,
   "guess": 0.5793705,
   "t1_unadj": 0.0493,
   "t1_dir": 0.0487,
   "t1_ancova": 0.0461,
   "se_ratio": 1.0
  },
  {
   "n": 25,
   "rho": 0.3,
   "scheme": "Permuted blocks of 4",
   "score": 0.8903,
   "p05": 0.23655,
   "guess": 0.7034395,
   "t1_unadj": 0.05155,
   "t1_dir": 0.0416,
   "t1_ancova": 0.05025,
   "se_ratio": 0.9996925448585303
  },
  {
   "n": 25,
   "rho": 0.5,
   "scheme": "Permuted blocks of 4",
   "score": 0.8903,
   "p05": 0.23655,
   "guess": 0.7034395,
   "t1_unadj": 0.0515,
   "t1_dir": 0.04795,
   "t1_ancova": 0.05025,
   "se_ratio": 0.9996925448585307
  },
  {
   "n": 25,
   "rho": 0.7,
   "scheme": "Permuted blocks of 4",
   "score": 0.8903,
   "p05": 0.23655,
   "guess": 0.7034395,
   "t1_unadj": 0.0521,
   "t1_dir": 0.05155,
   "t1_ancova": 0.05025,
   "se_ratio": 0.9996925448585305
  },
  {
   "n": 25,
   "rho": 0.3,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.88675,
   "p05": 0.2338,
   "guess": 0.621064,
   "t1_unadj": 0.0502,
   "t1_dir": 0.0382,
   "t1_ancova": 0.0509,
   "se_ratio": 1.0002208320228778
  },
  {
   "n": 25,
   "rho": 0.5,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.88675,
   "p05": 0.2338,
   "guess": 0.621064,
   "t1_unadj": 0.0499,
   "t1_dir": 0.04535,
   "t1_ancova": 0.0509,
   "se_ratio": 1.000220832022878
  },
  {
   "n": 25,
   "rho": 0.7,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.88675,
   "p05": 0.2338,
   "guess": 0.621064,
   "t1_unadj": 0.0511,
   "t1_dir": 0.05045,
   "t1_ancova": 0.0509,
   "se_ratio": 1.000220832022878
  },
  {
   "n": 25,
   "rho": 0.3,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.73255,
   "p05": 0.12655,
   "guess": 0.693168,
   "t1_unadj": 0.04645,
   "t1_dir": 0.0337,
   "t1_ancova": 0.04825,
   "se_ratio": 0.9806845016283682
  },
  {
   "n": 25,
   "rho": 0.5,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.73255,
   "p05": 0.12655,
   "guess": 0.693168,
   "t1_unadj": 0.0417,
   "t1_dir": 0.03715,
   "t1_ancova": 0.04825,
   "se_ratio": 0.9806845016283683
  },
  {
   "n": 25,
   "rho": 0.7,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.73255,
   "p05": 0.12655,
   "guess": 0.693168,
   "t1_unadj": 0.0345,
   "t1_dir": 0.03385,
   "t1_ancova": 0.04825,
   "se_ratio": 0.9806845016283682
  },
  {
   "n": 25,
   "rho": 0.3,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6826,
   "p05": 0.0901,
   "guess": 0.7378375,
   "t1_unadj": 0.04575,
   "t1_dir": 0.03065,
   "t1_ancova": 0.05055,
   "se_ratio": 0.9765957050699847
  },
  {
   "n": 25,
   "rho": 0.5,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6826,
   "p05": 0.0901,
   "guess": 0.7378375,
   "t1_unadj": 0.03545,
   "t1_dir": 0.02895,
   "t1_ancova": 0.05055,
   "se_ratio": 0.9765957050699847
  },
  {
   "n": 25,
   "rho": 0.7,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6826,
   "p05": 0.0901,
   "guess": 0.7378375,
   "t1_unadj": 0.0215,
   "t1_dir": 0.02045,
   "t1_ancova": 0.05055,
   "se_ratio": 0.9765957050699848
  },
  {
   "n": 25,
   "rho": 0.3,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.0333,
   "p05": 0.0,
   "guess": 0.5793065,
   "t1_unadj": 0.0397,
   "t1_dir": 0.0248,
   "t1_ancova": 0.04905,
   "se_ratio": 0.9540528440250418
  },
  {
   "n": 25,
   "rho": 0.5,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.0333,
   "p05": 0.0,
   "guess": 0.5793065,
   "t1_unadj": 0.02625,
   "t1_dir": 0.01895,
   "t1_ancova": 0.04905,
   "se_ratio": 0.9540528440250419
  },
  {
   "n": 25,
   "rho": 0.7,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.0333,
   "p05": 0.0,
   "guess": 0.5793065,
   "t1_unadj": 0.01015,
   "t1_dir": 0.00875,
   "t1_ancova": 0.04905,
   "se_ratio": 0.954052844025042
  },
  {
   "n": 50,
   "rho": 0.3,
   "scheme": "Complete randomization",
   "score": 0.8893,
   "p05": 0.2272,
   "guess": 0.5577285,
   "t1_unadj": 0.05125,
   "t1_dir": 0.03925,
   "t1_ancova": 0.05055,
   "se_ratio": 1.0
  },
  {
   "n": 50,
   "rho": 0.5,
   "scheme": "Complete randomization",
   "score": 0.8893,
   "p05": 0.2272,
   "guess": 0.5577285,
   "t1_unadj": 0.0515,
   "t1_dir": 0.04645,
   "t1_ancova": 0.05055,
   "se_ratio": 1.0
  },
  {
   "n": 50,
   "rho": 0.7,
   "scheme": "Complete randomization",
   "score": 0.8893,
   "p05": 0.2272,
   "guess": 0.5577285,
   "t1_unadj": 0.0515,
   "t1_dir": 0.0507,
   "t1_ancova": 0.05055,
   "se_ratio": 1.0
  },
  {
   "n": 50,
   "rho": 0.3,
   "scheme": "Permuted blocks of 4",
   "score": 0.88705,
   "p05": 0.2195,
   "guess": 0.708245,
   "t1_unadj": 0.04705,
   "t1_dir": 0.03525,
   "t1_ancova": 0.048,
   "se_ratio": 0.9998083454686603
  },
  {
   "n": 50,
   "rho": 0.5,
   "scheme": "Permuted blocks of 4",
   "score": 0.88705,
   "p05": 0.2195,
   "guess": 0.708245,
   "t1_unadj": 0.0467,
   "t1_dir": 0.0419,
   "t1_ancova": 0.048,
   "se_ratio": 0.9998083454686602
  },
  {
   "n": 50,
   "rho": 0.7,
   "scheme": "Permuted blocks of 4",
   "score": 0.88705,
   "p05": 0.2195,
   "guess": 0.708245,
   "t1_unadj": 0.04625,
   "t1_dir": 0.0456,
   "t1_ancova": 0.048,
   "se_ratio": 0.9998083454686606
  },
  {
   "n": 50,
   "rho": 0.3,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.89495,
   "p05": 0.23035,
   "guess": 0.62307925,
   "t1_unadj": 0.04665,
   "t1_dir": 0.03555,
   "t1_ancova": 0.04835,
   "se_ratio": 1.0003744653632793
  },
  {
   "n": 50,
   "rho": 0.5,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.89495,
   "p05": 0.23035,
   "guess": 0.62307925,
   "t1_unadj": 0.04605,
   "t1_dir": 0.04175,
   "t1_ancova": 0.04835,
   "se_ratio": 1.0003744653632791
  },
  {
   "n": 50,
   "rho": 0.7,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.89495,
   "p05": 0.23035,
   "guess": 0.62307925,
   "t1_unadj": 0.04715,
   "t1_dir": 0.04655,
   "t1_ancova": 0.04835,
   "se_ratio": 1.0003744653632793
  },
  {
   "n": 50,
   "rho": 0.3,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.7212,
   "p05": 0.12615,
   "guess": 0.70082875,
   "t1_unadj": 0.04675,
   "t1_dir": 0.03415,
   "t1_ancova": 0.0504,
   "se_ratio": 0.9898810564436377
  },
  {
   "n": 50,
   "rho": 0.5,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.7212,
   "p05": 0.12615,
   "guess": 0.70082875,
   "t1_unadj": 0.04095,
   "t1_dir": 0.0362,
   "t1_ancova": 0.0504,
   "se_ratio": 0.9898810564436376
  },
  {
   "n": 50,
   "rho": 0.7,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.7212,
   "p05": 0.12615,
   "guess": 0.70082875,
   "t1_unadj": 0.0337,
   "t1_dir": 0.0328,
   "t1_ancova": 0.0504,
   "se_ratio": 0.9898810564436377
  },
  {
   "n": 50,
   "rho": 0.3,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6561,
   "p05": 0.0887,
   "guess": 0.739853,
   "t1_unadj": 0.0421,
   "t1_dir": 0.02885,
   "t1_ancova": 0.04845,
   "se_ratio": 0.9878115255080998
  },
  {
   "n": 50,
   "rho": 0.5,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6561,
   "p05": 0.0887,
   "guess": 0.739853,
   "t1_unadj": 0.03355,
   "t1_dir": 0.027,
   "t1_ancova": 0.04845,
   "se_ratio": 0.9878115255080995
  },
  {
   "n": 50,
   "rho": 0.7,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6561,
   "p05": 0.0887,
   "guess": 0.739853,
   "t1_unadj": 0.0197,
   "t1_dir": 0.01875,
   "t1_ancova": 0.04845,
   "se_ratio": 0.9878115255080999
  },
  {
   "n": 50,
   "rho": 0.3,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.03145,
   "p05": 0.0,
   "guess": 0.55838425,
   "t1_unadj": 0.0411,
   "t1_dir": 0.02605,
   "t1_ancova": 0.05025,
   "se_ratio": 0.9779696483729533
  },
  {
   "n": 50,
   "rho": 0.5,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.03145,
   "p05": 0.0,
   "guess": 0.55838425,
   "t1_unadj": 0.0275,
   "t1_dir": 0.02035,
   "t1_ancova": 0.05025,
   "se_ratio": 0.9779696483729533
  },
  {
   "n": 50,
   "rho": 0.7,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.03145,
   "p05": 0.0,
   "guess": 0.55838425,
   "t1_unadj": 0.01125,
   "t1_dir": 0.0097,
   "t1_ancova": 0.05025,
   "se_ratio": 0.9779696483729537
  },
  {
   "n": 100,
   "rho": 0.3,
   "scheme": "Complete randomization",
   "score": 0.89505,
   "p05": 0.226,
   "guess": 0.542116375,
   "t1_unadj": 0.05225,
   "t1_dir": 0.0411,
   "t1_ancova": 0.05195,
   "se_ratio": 1.0
  },
  {
   "n": 100,
   "rho": 0.5,
   "scheme": "Complete randomization",
   "score": 0.89505,
   "p05": 0.226,
   "guess": 0.542116375,
   "t1_unadj": 0.0515,
   "t1_dir": 0.0471,
   "t1_ancova": 0.05195,
   "se_ratio": 1.0
  },
  {
   "n": 100,
   "rho": 0.7,
   "scheme": "Complete randomization",
   "score": 0.89505,
   "p05": 0.226,
   "guess": 0.542116375,
   "t1_unadj": 0.0526,
   "t1_dir": 0.052,
   "t1_ancova": 0.05195,
   "se_ratio": 1.0
  },
  {
   "n": 100,
   "rho": 0.3,
   "scheme": "Permuted blocks of 4",
   "score": 0.89605,
   "p05": 0.23005,
   "guess": 0.7082875,
   "t1_unadj": 0.0531,
   "t1_dir": 0.04205,
   "t1_ancova": 0.05075,
   "se_ratio": 1.0000932362381862
  },
  {
   "n": 100,
   "rho": 0.5,
   "scheme": "Permuted blocks of 4",
   "score": 0.89605,
   "p05": 0.23005,
   "guess": 0.7082875,
   "t1_unadj": 0.05435,
   "t1_dir": 0.0507,
   "t1_ancova": 0.05075,
   "se_ratio": 1.0000932362381862
  },
  {
   "n": 100,
   "rho": 0.7,
   "scheme": "Permuted blocks of 4",
   "score": 0.89605,
   "p05": 0.23005,
   "guess": 0.7082875,
   "t1_unadj": 0.0546,
   "t1_dir": 0.05435,
   "t1_ancova": 0.05075,
   "se_ratio": 1.0000932362381862
  },
  {
   "n": 100,
   "rho": 0.3,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.89005,
   "p05": 0.22285,
   "guess": 0.624123375,
   "t1_unadj": 0.0483,
   "t1_dir": 0.03835,
   "t1_ancova": 0.04885,
   "se_ratio": 1.000030620494172
  },
  {
   "n": 100,
   "rho": 0.5,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.89005,
   "p05": 0.22285,
   "guess": 0.624123375,
   "t1_unadj": 0.0501,
   "t1_dir": 0.04595,
   "t1_ancova": 0.04885,
   "se_ratio": 1.0000306204941718
  },
  {
   "n": 100,
   "rho": 0.7,
   "scheme": "Efron biased coin (2/3)",
   "score": 0.89005,
   "p05": 0.22285,
   "guess": 0.624123375,
   "t1_unadj": 0.0517,
   "t1_dir": 0.0512,
   "t1_ancova": 0.04885,
   "se_ratio": 1.0000306204941718
  },
  {
   "n": 100,
   "rho": 0.3,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.73065,
   "p05": 0.1292,
   "guess": 0.704451,
   "t1_unadj": 0.0477,
   "t1_dir": 0.03575,
   "t1_ancova": 0.05205,
   "se_ratio": 0.9950191781497614
  },
  {
   "n": 100,
   "rho": 0.5,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.73065,
   "p05": 0.1292,
   "guess": 0.704451,
   "t1_unadj": 0.0419,
   "t1_dir": 0.0373,
   "t1_ancova": 0.05205,
   "se_ratio": 0.9950191781497612
  },
  {
   "n": 100,
   "rho": 0.7,
   "scheme": "Stratified permuted blocks (4 strata)",
   "score": 0.73065,
   "p05": 0.1292,
   "guess": 0.704451,
   "t1_unadj": 0.0351,
   "t1_dir": 0.0342,
   "t1_ancova": 0.05205,
   "se_ratio": 0.9950191781497613
  },
  {
   "n": 100,
   "rho": 0.3,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6411,
   "p05": 0.08495,
   "guess": 0.740758625,
   "t1_unadj": 0.0441,
   "t1_dir": 0.02865,
   "t1_ancova": 0.05055,
   "se_ratio": 0.9935870607754557
  },
  {
   "n": 100,
   "rho": 0.5,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6411,
   "p05": 0.08495,
   "guess": 0.740758625,
   "t1_unadj": 0.0325,
   "t1_dir": 0.02565,
   "t1_ancova": 0.05055,
   "se_ratio": 0.9935870607754558
  },
  {
   "n": 100,
   "rho": 0.7,
   "scheme": "Minimization (3 factors, p = 0.80)",
   "score": 0.6411,
   "p05": 0.08495,
   "guess": 0.740758625,
   "t1_unadj": 0.01745,
   "t1_dir": 0.0162,
   "t1_ancova": 0.05055,
   "se_ratio": 0.9935870607754558
  },
  {
   "n": 100,
   "rho": 0.3,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.0395,
   "p05": 0.0,
   "guess": 0.541880625,
   "t1_unadj": 0.0425,
   "t1_dir": 0.02755,
   "t1_ancova": 0.05065,
   "se_ratio": 0.9892024578320395
  },
  {
   "n": 100,
   "rho": 0.5,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.0395,
   "p05": 0.0,
   "guess": 0.541880625,
   "t1_unadj": 0.0277,
   "t1_dir": 0.02135,
   "t1_ancova": 0.05065,
   "se_ratio": 0.9892024578320395
  },
  {
   "n": 100,
   "rho": 0.7,
   "scheme": "Rerandomization (Mahalanobis, 5%), reference",
   "score": 0.0395,
   "p05": 0.0,
   "guess": 0.541880625,
   "t1_unadj": 0.01225,
   "t1_dir": 0.0109,
   "t1_ancova": 0.05065,
   "se_ratio": 0.9892024578320395
  }
 ]
}

==> anc/scheme_comparison.py <==
#!/usr/bin/env python3
"""
Additional file 4. Simulated comparison of randomization schemes on the
design-stage balance score, for

  Dwyer WJ, Zurakowski D. Randomization protects the average, not the trial:
  chance covariate imbalance and a calibration of balance P values at the
  design stage.

Part A checks the worst-of-k benchmark (equation 7) by simulation: against its
closed form for independent continuous covariates, across sample sizes, and
when covariates are correlated or binary.

Part B simulates allocations of the same patients under six schemes, with
n patients per arm as the target (2n in total; final arm sizes can differ under
Efron's coin, stratified blocks and minimization), and reports, for each scheme:

  score      Pr(worst balance P <= 1/e) over five covariates   (the design-stage score)
  p05        Pr(worst balance P < 0.05)
  guess      probability of guessing the next assignment correctly: the guesser
             picks the arm that is behind overall (complete randomization,
             blocks, Efron's coin, rerandomization), behind within the patient's
             stratum (stratified blocks), or preferred by the minimization rule
  t1_unadj   two-sided type I error of the unadjusted t test (nominal 0.05)
  t1_dir     one-sided error in the direction the prognostic imbalance favours
             (nominal 0.025)
  t1_ancova  two-sided type I error of a pre-specified ANCOVA on all five covariates
             (identical across rho by construction: the covariates span the
             prognostic index and the residual draws are only rescaled)
  se_ratio   mean ANCOVA standard error relative to complete randomization

Covariates: three continuous and two binary (prevalences 0.30 and 0.50),
induced from an exchangeably correlated latent normal (correlation 0.2).
Outcome: Y = rho * g + sqrt(1 - rho^2) * e, where g is a standardized
prognostic index with uneven weights on the five covariates; no treatment
effect.

Minimization splits the first continuous covariate at 0, its prespecified
population median, so that every patient's factor level is known at enrolment.
(Version 1.1 used the median of the whole simulated cohort, which is not known
when early patients enrol; the change moved the minimization score at 50 per
arm from 0.6583 to 0.6561.)  Balance t statistics keep +/-infinity for perfect
separation of a binary covariate (balance P = 0); a covariate constant in both
arms gives t = 0.  No infinite statistic occurred in the reported runs.

Rerandomization is included as a reference only: it needs every patient's
covariates before anyone is allocated, which a trial that enrols patients one
at a time cannot provide.  It accepts an allocation when the Mahalanobis
distance of the five balance statistics is within the 5% quantile of the
chi-squared distribution, using the covariate correlation pooled over the
simulated cohorts, and its predictability is measured with the same
count-based guesser as complete randomization.  A rerandomization rule that accepts an allocation
only if its worst balance P value is at least 1/e is not included, because its
score is zero by construction.

Version 1.2.  All results are seeded and regenerate exactly.  Run:  python3 scheme_comparison.py
Writes scheme_comparison.json and scheme_comparison.tsv.
Requires Python 3.9+, NumPy and SciPy.  Run time is about 15 minutes.
"""

from __future__ import annotations

import json
import sys

import numpy as np
from scipy import stats

SEED = 20261122
INV_E = 1.0 / np.e

R = 20_000                       # allocations per scheme and sample size
N_PER_ARM = (25, 50, 100)
RHOS = (0.3, 0.5, 0.7)
K = 5
X_CORR = 0.20
BIN_PREV = (0.30, 0.50)
W = np.array([0.60, 0.30, 0.15, 0.50, 0.25])   # prognostic weights (one dominant)


# -----------------------------------------------------------------------------
# Balance statistics
# -----------------------------------------------------------------------------

def balance_t(X: np.ndarray, T: np.ndarray) -> np.ndarray:
    """Pooled-variance two-sample t statistics, one per covariate: (R, k)."""
    Tf = T.astype(np.float64)
    n1 = Tf.sum(axis=1)[:, None]
    n0 = Tf.shape[1] - n1
    w1 = Tf[:, :, None]
    w0 = 1.0 - w1
    m1 = (X * w1).sum(axis=1) / n1
    m0 = (X * w0).sum(axis=1) / n0
    ss1 = (w1 * (X - m1[:, None, :]) ** 2).sum(axis=1)
    ss0 = (w0 * (X - m0[:, None, :]) ** 2).sum(axis=1)
    sp2 = (ss1 + ss0) / (n1 + n0 - 2)
    se = np.sqrt(sp2 * (1.0 / n1 + 1.0 / n0))
    with np.errstate(divide="ignore", invalid="ignore"):
        t = (m1 - m0) / se
    return np.where(np.isnan(t), 0.0, t)  # Constant in both arms gives t=0; retain perfect separation.


def worst_p(X: np.ndarray, T: np.ndarray) -> np.ndarray:
    t = balance_t(X, T)
    df = T.shape[1] - 2
    return (2.0 * stats.t.sf(np.abs(t), df)).min(axis=1)


# -----------------------------------------------------------------------------
# Part A: the worst-of-k benchmark
# -----------------------------------------------------------------------------

def covariates(Rr, n2, k, corr, n_binary, prev, rng):
    C = np.full((k, k), corr)
    np.fill_diagonal(C, 1.0)
    Z = rng.standard_normal((Rr, n2, k)) @ np.linalg.cholesky(C).T
    X = Z.copy()
    for j in range(n_binary):
        col = k - n_binary + j
        X[:, :, col] = (Z[:, :, col] > stats.norm.ppf(1.0 - prev[j])).astype(float)
    return X


def equal_arms(Rr, n2, rng):
    order = np.argsort(rng.random((Rr, n2)), axis=1)
    T = np.zeros((Rr, n2), dtype=np.int8)
    np.put_along_axis(T, order[:, : n2 // 2], 1, axis=1)
    return T


def benchmark_rate(Rr, n, k, corr, n_binary, prev, rng, chunk=5_000):
    hits = 0
    done = 0
    while done < Rr:
        m = min(chunk, Rr - done)
        X = covariates(m, 2 * n, k, corr, n_binary, prev, rng)
        hits += int((worst_p(X, equal_arms(m, 2 * n, rng)) <= INV_E).sum())
        done += m
    return hits / Rr


def part_a() -> dict:
    rng = np.random.default_rng(SEED)
    out = {"closed_vs_sim": [], "by_n": [], "departures": []}
    print("PART A. Worst-of-k benchmark, Pr(worst P <= 1/e), complete randomization\n")
    print("  Independent continuous covariates, 100 per arm, 100 000 allocations")
    for k in (1, 2, 3, 5, 10):
        closed = 1.0 - (1.0 - INV_E) ** k
        sim = benchmark_rate(100_000, 100, k, 0.0, 0, [], rng)
        se = np.sqrt(closed * (1 - closed) / 100_000)
        out["closed_vs_sim"].append({"k": k, "closed": closed, "sim": sim, "mc_se": se})
        print(f"    k = {k:2d}   closed form {closed:.4f}   simulated {sim:.4f}   (MC SE {se:.4f})")
    print("\n  k = 5 independent continuous covariates, by patients per arm (20 000 allocations)")
    for n in (10, 25, 50, 100, 500):
        v = benchmark_rate(20_000, n, 5, 0.0, 0, [], rng)
        out["by_n"].append({"n": n, "sim": v})
        print(f"    n = {n:4d}   {v:.4f}")
    print("\n  k = 5, 100 per arm, departures from independence and continuity (100 000 allocations)")
    cases = [
        ("5 continuous, independent", 0.0, 0, []),
        ("5 continuous, correlation 0.2", 0.2, 0, []),
        ("5 continuous, correlation 0.5", 0.5, 0, []),
        ("3 continuous + 2 binary (0.30, 0.50), correlation 0.2", 0.2, 2, [0.30, 0.50]),
        ("3 continuous + 2 binary (0.10, 0.50), correlation 0.2", 0.2, 2, [0.10, 0.50]),
    ]
    for label, corr, nb, prev in cases:
        v = benchmark_rate(100_000, 100, 5, corr, nb, prev, rng)
        out["departures"].append({"covariates": label, "sim": v})
        print(f"    {label:<56s}{v:.4f}")
    print(f"    closed form, 5 independent: {1 - (1 - INV_E) ** 5:.4f}\n")
    return out


# -----------------------------------------------------------------------------
# Part B: schemes.  Each returns (T, correct-guess probability).
# -----------------------------------------------------------------------------

def guess_from_counts(T: np.ndarray, D_prev: np.ndarray) -> float:
    """Convergence guessing: guess the arm that is behind; coin flip when level."""
    correct = np.where(D_prev == 0, 0.5,
                       ((D_prev < 0) == (T == 1)).astype(float))
    return float(correct.mean())


def overall_guess(T: np.ndarray) -> float:
    s = np.where(T == 1, 1, -1).astype(np.int32)
    D = np.cumsum(s, axis=1)
    D_prev = np.concatenate([np.zeros((T.shape[0], 1), np.int32), D[:, :-1]], axis=1)
    return guess_from_counts(T, D_prev)


def alloc_complete(X, rng):
    """Complete randomization with equal arm sizes (random allocation rule)."""
    Rr, n2, _ = X.shape
    T = equal_arms(Rr, n2, rng)
    return T, overall_guess(T)


def alloc_perm_blocks(X, rng, block=4):
    Rr, n2, _ = X.shape
    nb = -(-n2 // block)
    base = np.array([1] * (block // 2) + [0] * (block // 2), dtype=np.int8)
    T = base[np.argsort(rng.random((Rr, nb, block)), axis=2)].reshape(Rr, nb * block)[:, :n2]
    T = np.ascontiguousarray(T)
    return T, overall_guess(T)


def alloc_efron(X, rng, p=2.0 / 3.0):
    Rr, n2, _ = X.shape
    T = np.zeros((Rr, n2), dtype=np.int8)
    D = np.zeros(Rr, dtype=np.int32)
    for j in range(n2):
        pr = np.where(D == 0, 0.5, np.where(D < 0, p, 1.0 - p))
        t = (rng.random(Rr) < pr).astype(np.int8)
        T[:, j] = t
        D += np.where(t == 1, 1, -1)
    return T, overall_guess(T)


def alloc_strat_blocks(X, rng, block=4):
    """Permuted blocks of 4 within the 4 strata formed by the two binary covariates.
    The recruiter is assumed to know each patient's stratum."""
    Rr, n2, k = X.shape
    strat = (X[:, :, k - 2] * 2 + X[:, :, k - 1]).astype(np.int8)
    T = np.zeros((Rr, n2), dtype=np.int8)
    D_prev = np.zeros((Rr, n2), dtype=np.int32)
    base = np.array([1] * (block // 2) + [0] * (block // 2), dtype=np.int8)
    nb = n2 // block + 1
    for s in range(4):
        mask = strat == s
        pos = np.cumsum(mask, axis=1) - 1
        sched = base[np.argsort(rng.random((Rr, nb, block)), axis=2)].reshape(Rr, nb * block)
        vals = np.take_along_axis(sched, np.clip(pos, 0, sched.shape[1] - 1), axis=1)
        T = np.where(mask, vals, T)
        # within-stratum imbalance before each patient of this stratum
        sv = np.where(sched == 1, 1, -1).astype(np.int32)
        cs = np.concatenate([np.zeros((Rr, 1), np.int32), np.cumsum(sv, axis=1)[:, :-1]], axis=1)
        dprev = np.take_along_axis(cs, np.clip(pos, 0, cs.shape[1] - 1), axis=1)
        D_prev = np.where(mask, dprev, D_prev)
    return T, guess_from_counts(T, D_prev)


def alloc_minimization(X, rng, p=0.80):
    """Pocock-Simon marginal minimization on the two binary covariates and a
    split at the population median of the first continuous covariate, assigning the preferred arm
    with probability 0.80.  The recruiter is assumed to know the factors and the
    running totals, and guesses the preferred arm."""
    Rr, n2, k = X.shape
    cutoff = 0.0  # Prespecified population median of the simulated N(0, 1) covariate.
    f = np.stack([(X[:, :, 0] > cutoff), X[:, :, k - 2] > 0.5, X[:, :, k - 1] > 0.5],
                 axis=2).astype(np.int8)
    nf = f.shape[2]
    counts = np.zeros((Rr, nf, 2, 2), dtype=np.int32)
    T = np.zeros((Rr, n2), dtype=np.int8)
    correct = np.zeros((Rr, n2))
    iR = np.arange(Rr)[:, None]
    iF = np.arange(nf)[None, :]
    for j in range(n2):
        lev = f[:, j, :]
        c0 = counts[iR, iF, lev, 0]
        c1 = counts[iR, iF, lev, 1]
        imb_t = np.abs((c1 + 1) - c0).sum(axis=1)
        imb_c = np.abs(c1 - (c0 + 1)).sum(axis=1)
        tie = imb_t == imb_c
        pref_t = imb_t < imb_c
        u = rng.random(Rr)
        t = np.where(tie, u < 0.5, np.where(pref_t, u < p, u < 1.0 - p)).astype(np.int8)
        T[:, j] = t
        correct[:, j] = np.where(tie, 0.5, (pref_t == (t == 1)).astype(float))
        counts[iR, iF, lev, t[:, None]] += 1
    return T, float(correct.mean())


def alloc_rerand(X, rng, pa=0.05, max_rounds=5000):
    """Rerandomization on the Mahalanobis distance of the balance t statistics,
    acceptance probability about 0.05 (reference only: needs the whole cohort)."""
    Rr, n2, k = X.shape
    C = np.corrcoef(X.reshape(-1, k), rowvar=False)
    Ci = np.linalg.inv(C)
    thr = stats.chi2.ppf(pa, k)

    def accept(Xs, Ts):
        t = balance_t(Xs, Ts)
        return np.einsum("ri,ij,rj->r", t, Ci, t) <= thr

    T = equal_arms(Rr, n2, rng)
    pending = ~accept(X, T)
    rounds = 0
    while pending.any():
        rounds += 1
        if rounds > max_rounds:
            raise RuntimeError("rerandomization did not converge")
        idx = np.flatnonzero(pending)
        Tn = equal_arms(idx.size, n2, rng)
        ok = accept(X[idx], Tn)
        T[idx[ok]] = Tn[ok]
        pending[idx[ok]] = False
    return T, overall_guess(T)


SCHEMES = [
    ("Complete randomization", alloc_complete),
    ("Permuted blocks of 4", alloc_perm_blocks),
    ("Efron biased coin (2/3)", alloc_efron),
    ("Stratified permuted blocks (4 strata)", alloc_strat_blocks),
    ("Minimization (3 factors, p = 0.80)", alloc_minimization),
    ("Rerandomization (Mahalanobis, 5%), reference", alloc_rerand),
]


def ols_t(Y, T, X=None):
    """t statistic and SE of the treatment coefficient, vectorized over replicates."""
    Rr, n2 = Y.shape
    cols = [np.ones((Rr, n2, 1)), T.astype(np.float64)[:, :, None]]
    if X is not None:
        cols.append(X)
    D = np.concatenate(cols, axis=2)
    XtX = np.einsum("rip,riq->rpq", D, D)
    XtXi = np.linalg.inv(XtX)
    beta = np.einsum("rpq,rq->rp", XtXi, np.einsum("rip,ri->rp", D, Y))
    resid = Y - np.einsum("rip,rp->ri", D, beta)
    dof = n2 - D.shape[2]
    se = np.sqrt((resid ** 2).sum(axis=1) / dof * XtXi[:, 1, 1])
    return beta[:, 1] / se, se, dof


def part_b() -> list[dict]:
    rows = []
    print("PART B. Schemes compared (20 000 allocations each; 5 covariates scored)\n")
    for n in N_PER_ARM:
        n2 = 2 * n
        rng = np.random.default_rng(SEED + n)
        X = covariates(R, n2, K, X_CORR, 2, list(BIN_PREV), rng)
        g = X @ W
        g = (g - g.mean(axis=1, keepdims=True)) / g.std(axis=1, keepdims=True)
        eps = rng.standard_normal((R, n2))
        allocs = {}
        for i, (name, fn) in enumerate(SCHEMES):
            allocs[name] = fn(X, np.random.default_rng(SEED + 1000 * n + i))
        ref_se = {}
        for rho in RHOS:
            Y = rho * g + np.sqrt(1 - rho ** 2) * eps
            ref_se[rho] = ols_t(Y, allocs["Complete randomization"][0], X)[1].mean()
        for name, (T, guess) in allocs.items():
            wp = worst_p(X, T)
            gi = balance_t(g[:, :, None], T)[:, 0]
            fav = np.where(gi >= 0, 1.0, -1.0)
            for rho in RHOS:
                Y = rho * g + np.sqrt(1 - rho ** 2) * eps
                tu, _, du = ols_t(Y, T)
                ta, sea, da = ols_t(Y, T, X)
                rows.append({
                    "n": n, "rho": rho, "scheme": name,
                    "score": float((wp <= INV_E).mean()),
                    "p05": float((wp < 0.05).mean()),
                    "guess": guess,
                    "t1_unadj": float((np.abs(tu) > stats.t.ppf(0.975, du)).mean()),
                    "t1_dir": float((tu * fav > stats.t.ppf(0.975, du)).mean()),
                    "t1_ancova": float((np.abs(ta) > stats.t.ppf(0.975, da)).mean()),
                    "se_ratio": float(sea.mean() / ref_se[rho]),
                })
            r = rows[-1]
            print(f"  n = {n:3d}  {name:<46s} score {r['score']:.3f}  guess {guess:.3f}", flush=True)
    return rows


def main() -> None:
    a = part_a()
    b = part_b()
    cfg = {"seed": SEED, "R": R, "n_per_arm": list(N_PER_ARM), "rhos": list(RHOS),
           "k": K, "x_corr": X_CORR, "binary_prevalences": list(BIN_PREV),
           "weights": W.tolist(), "python": sys.version.split()[0],
           "numpy": np.__version__}
    with open("scheme_comparison.json", "w") as fh:
        json.dump({"config": cfg, "part_a": a, "part_b": b}, fh, indent=1)
    keys = ["n", "rho", "scheme", "score", "p05", "guess", "t1_unadj", "t1_dir",
            "t1_ancova", "se_ratio"]
    with open("scheme_comparison.tsv", "w") as fh:
        fh.write("\t".join(keys) + "\n")
        for r in b:
            fh.write("\t".join(f"{r[k]:.4f}" if isinstance(r[k], float) else str(r[k])
                               for k in keys) + "\n")
    print("\nwrote scheme_comparison.json and scheme_comparison.tsv")


if __name__ == "__main__":
    main()


==> anc/scheme_comparison.tsv <==
n	rho	scheme	score	p05	guess	t1_unadj	t1_dir	t1_ancova	se_ratio
25	0.3000	Complete randomization	0.8910	0.2364	0.5794	0.0478	0.0376	0.0461	1.0000
25	0.5000	Complete randomization	0.8910	0.2364	0.5794	0.0497	0.0447	0.0461	1.0000
25	0.7000	Complete randomization	0.8910	0.2364	0.5794	0.0493	0.0487	0.0461	1.0000
25	0.3000	Permuted blocks of 4	0.8903	0.2366	0.7034	0.0515	0.0416	0.0503	0.9997
25	0.5000	Permuted blocks of 4	0.8903	0.2366	0.7034	0.0515	0.0479	0.0503	0.9997
25	0.7000	Permuted blocks of 4	0.8903	0.2366	0.7034	0.0521	0.0515	0.0503	0.9997
25	0.3000	Efron biased coin (2/3)	0.8868	0.2338	0.6211	0.0502	0.0382	0.0509	1.0002
25	0.5000	Efron biased coin (2/3)	0.8868	0.2338	0.6211	0.0499	0.0454	0.0509	1.0002
25	0.7000	Efron biased coin (2/3)	0.8868	0.2338	0.6211	0.0511	0.0505	0.0509	1.0002
25	0.3000	Stratified permuted blocks (4 strata)	0.7326	0.1265	0.6932	0.0464	0.0337	0.0483	0.9807
25	0.5000	Stratified permuted blocks (4 strata)	0.7326	0.1265	0.6932	0.0417	0.0372	0.0483	0.9807
25	0.7000	Stratified permuted blocks (4 strata)	0.7326	0.1265	0.6932	0.0345	0.0338	0.0483	0.9807
25	0.3000	Minimization (3 factors, p = 0.80)	0.6826	0.0901	0.7378	0.0457	0.0307	0.0505	0.9766
25	0.5000	Minimization (3 factors, p = 0.80)	0.6826	0.0901	0.7378	0.0355	0.0290	0.0505	0.9766
25	0.7000	Minimization (3 factors, p = 0.80)	0.6826	0.0901	0.7378	0.0215	0.0204	0.0505	0.9766
25	0.3000	Rerandomization (Mahalanobis, 5%), reference	0.0333	0.0000	0.5793	0.0397	0.0248	0.0491	0.9541
25	0.5000	Rerandomization (Mahalanobis, 5%), reference	0.0333	0.0000	0.5793	0.0262	0.0190	0.0491	0.9541
25	0.7000	Rerandomization (Mahalanobis, 5%), reference	0.0333	0.0000	0.5793	0.0101	0.0088	0.0491	0.9541
50	0.3000	Complete randomization	0.8893	0.2272	0.5577	0.0512	0.0393	0.0505	1.0000
50	0.5000	Complete randomization	0.8893	0.2272	0.5577	0.0515	0.0464	0.0505	1.0000
50	0.7000	Complete randomization	0.8893	0.2272	0.5577	0.0515	0.0507	0.0505	1.0000
50	0.3000	Permuted blocks of 4	0.8871	0.2195	0.7082	0.0471	0.0352	0.0480	0.9998
50	0.5000	Permuted blocks of 4	0.8871	0.2195	0.7082	0.0467	0.0419	0.0480	0.9998
50	0.7000	Permuted blocks of 4	0.8871	0.2195	0.7082	0.0462	0.0456	0.0480	0.9998
50	0.3000	Efron biased coin (2/3)	0.8950	0.2303	0.6231	0.0466	0.0355	0.0483	1.0004
50	0.5000	Efron biased coin (2/3)	0.8950	0.2303	0.6231	0.0461	0.0418	0.0483	1.0004
50	0.7000	Efron biased coin (2/3)	0.8950	0.2303	0.6231	0.0471	0.0466	0.0483	1.0004
50	0.3000	Stratified permuted blocks (4 strata)	0.7212	0.1262	0.7008	0.0467	0.0341	0.0504	0.9899
50	0.5000	Stratified permuted blocks (4 strata)	0.7212	0.1262	0.7008	0.0410	0.0362	0.0504	0.9899
50	0.7000	Stratified permuted blocks (4 strata)	0.7212	0.1262	0.7008	0.0337	0.0328	0.0504	0.9899
50	0.3000	Minimization (3 factors, p = 0.80)	0.6561	0.0887	0.7399	0.0421	0.0289	0.0485	0.9878
50	0.5000	Minimization (3 factors, p = 0.80)	0.6561	0.0887	0.7399	0.0336	0.0270	0.0485	0.9878
50	0.7000	Minimization (3 factors, p = 0.80)	0.6561	0.0887	0.7399	0.0197	0.0187	0.0485	0.9878
50	0.3000	Rerandomization (Mahalanobis, 5%), reference	0.0314	0.0000	0.5584	0.0411	0.0261	0.0503	0.9780
50	0.5000	Rerandomization (Mahalanobis, 5%), reference	0.0314	0.0000	0.5584	0.0275	0.0204	0.0503	0.9780
50	0.7000	Rerandomization (Mahalanobis, 5%), reference	0.0314	0.0000	0.5584	0.0112	0.0097	0.0503	0.9780
100	0.3000	Complete randomization	0.8951	0.2260	0.5421	0.0522	0.0411	0.0520	1.0000
100	0.5000	Complete randomization	0.8951	0.2260	0.5421	0.0515	0.0471	0.0520	1.0000
100	0.7000	Complete randomization	0.8951	0.2260	0.5421	0.0526	0.0520	0.0520	1.0000
100	0.3000	Permuted blocks of 4	0.8961	0.2301	0.7083	0.0531	0.0420	0.0508	1.0001
100	0.5000	Permuted blocks of 4	0.8961	0.2301	0.7083	0.0544	0.0507	0.0508	1.0001
100	0.7000	Permuted blocks of 4	0.8961	0.2301	0.7083	0.0546	0.0544	0.0508	1.0001
100	0.3000	Efron biased coin (2/3)	0.8901	0.2228	0.6241	0.0483	0.0384	0.0488	1.0000
100	0.5000	Efron biased coin (2/3)	0.8901	0.2228	0.6241	0.0501	0.0459	0.0488	1.0000
100	0.7000	Efron biased coin (2/3)	0.8901	0.2228	0.6241	0.0517	0.0512	0.0488	1.0000
100	0.3000	Stratified permuted blocks (4 strata)	0.7307	0.1292	0.7045	0.0477	0.0357	0.0520	0.9950
100	0.5000	Stratified permuted blocks (4 strata)	0.7307	0.1292	0.7045	0.0419	0.0373	0.0520	0.9950
100	0.7000	Stratified permuted blocks (4 strata)	0.7307	0.1292	0.7045	0.0351	0.0342	0.0520	0.9950
100	0.3000	Minimization (3 factors, p = 0.80)	0.6411	0.0849	0.7408	0.0441	0.0286	0.0505	0.9936
100	0.5000	Minimization (3 factors, p = 0.80)	0.6411	0.0849	0.7408	0.0325	0.0256	0.0505	0.9936
100	0.7000	Minimization (3 factors, p = 0.80)	0.6411	0.0849	0.7408	0.0175	0.0162	0.0505	0.9936
100	0.3000	Rerandomization (Mahalanobis, 5%), reference	0.0395	0.0000	0.5419	0.0425	0.0276	0.0507	0.9892
100	0.5000	Rerandomization (Mahalanobis, 5%), reference	0.0395	0.0000	0.5419	0.0277	0.0214	0.0507	0.9892
100	0.7000	Rerandomization (Mahalanobis, 5%), reference	0.0395	0.0000	0.5419	0.0123	0.0109	0.0507	0.9892

